Type I Planet Migration in a Magnetized Disk. I. Effect of Large-Scale Vertical and Azimuthal Field Components

We study the effects of a large-scale, ordered magnetic field in protoplanetary disks on Type I planet migration using a combination of numerical simulations in 2D and 3D and a linear perturbation analysis. Steady-state models of such disks require the inclusion of magnetic diffusivity. To make progress using ideal MHD, we focus on simplified field configurations, involving purely vertical ($B_z$) and azimuthal ($B_\varphi$) field components and a combination of the two. For each of the models we calculate the locations of the relevant resonances and of the turning points, which delineate the propagation regions of the MHD waves that transport angular momentum from the planet to the disk. We use both numerical and semianalytic methods to evaluate the cumulative back torque acting on the planet, and explore the effect of spatial gradients in the disk's physical variables on the results. We conclude that, under realistic (3D) circumstances, a large-scale magnetic field can slow down the inward migration that characterizes the underlying unmagnetized disk --- by up to a factor of $\sim 2$ when the magnetic pressure approaches the thermal pressure --- but it cannot reverse it. A previous inference that a pure-$B_\phi$ field whose amplitude decreases fast enough with radius leads to outward migration applies only in 2D. In fact, we find that, in 3D, a pure-$B_\phi$ disk undergoes a rapid transition to turbulence on account of a magnetorotational instability that is triggered by the planet-induced appearance of a weak $B_z$ component.

==> anc/PaperISup.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    650056,      16092]
NotebookOptionsPosition[    649125,      16062]
NotebookOutlinePosition[    649532,      16080]
CellTagsIndexPosition[    649489,      16077]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
       "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
        "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", " ", "For"}], " ", 
      "Uribe"}], ",", " ", "Bans", ",", " ", 
     RowBox[{
      RowBox[{"and", " ", "Koenigl", " ", 
       RowBox[{"(", "2014", ")"}]}], ":", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", " ", "\[IndentingNewLine]", "  ", 
      RowBox[{
      "This", " ", "file", " ", "provides", " ", "the", " ", "coefficients", 
       " ", 
       RowBox[{"(", 
        RowBox[{"A0", " ", "A1", " ", "A2", " ", "S0", " ", "S1"}], ")"}], 
       " ", "which", " ", "govern", " ", "the", "  ", "\[IndentingNewLine]", 
       " ", "differential", " ", "equation", " ", "for", " ", "the", " ", 
       "radial", " ", "Lagrangian", " ", "displacement"}]}], ",", "  ", 
     "\[IndentingNewLine]", "   ", 
     RowBox[{
      RowBox[{
      "the", " ", "numerical", " ", "solution", " ", "of", " ", "which", " ", 
       "is", " ", "critical", " ", "for", " ", "evaluating", " ", "the", " ", 
       "torque", " ", "\[IndentingNewLine]", " ", "exerted", " ", "by", " ", 
       "the", " ", "planet", " ", "on", " ", "the", " ", 
       RowBox[{
       "disk", ".", " ", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "Here"}], " ", "the", " ", "field", " ", 
       "configuration", " ", "is", " ", "given", " ", 
       RowBox[{"by", ":", " ", "B"}]}], "=", 
      RowBox[{"{", 
       RowBox[{"0", " ", ",", " ", 
        RowBox[{"b\[Theta]", " ", 
         SuperscriptBox["r", 
          RowBox[{"n\[Theta]", " "}]]}], ",", "  ", 
        RowBox[{"bz", " ", 
         SuperscriptBox["r", "nz"]}]}], "}"}]}], ",", " ", 
     "\[IndentingNewLine]", "   ", 
     RowBox[{"as", " ", "explained", " ", "in", " ", "Uribe"}], ",", " ", 
     "Bans", ",", " ", 
     RowBox[{
      RowBox[{"and", " ", "Koenigl", " ", 
       RowBox[{
        RowBox[{"(", "2014", ")"}], ".", " ", "We"}], " ", "present", " ", 
       "the", " ", "coefficients", " ", "for", " ", "the", " ", 
       "\[IndentingNewLine]", " ", "full", " ", "case", " ", "and", " ", 
       "for", " ", "our", " ", "\"\<strict 2D limit\>\"", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"enforcing", " ", 
           SubscriptBox["v", 
            RowBox[{"z", " "}]]}], "=", " ", "0"}], ",", " ", 
         RowBox[{"see", " ", "Section", " ", "2.5"}]}], ")"}], " ", 
       RowBox[{
       "below", ".", " ", "\[IndentingNewLine]", "\[IndentingNewLine]", "  ", 
        "\[IndentingNewLine]", "Other"}], " ", "variable", " ", 
       RowBox[{"definitions", ":", "\[IndentingNewLine]", " ", 
        RowBox[{"-", "k"}]}]}], "=", 
      RowBox[{
       SubscriptBox["k", "z"], " ", "the", " ", "vertical", " ", "mode", " ", 
       "number"}]}], ",", " ", 
     RowBox[{
      RowBox[{"m", " ", "is", " ", "the", " ", "azimuthal", " ", "mode"}], 
      "  ", "\[IndentingNewLine]", "   ", "-", 
      RowBox[{
       RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", "is", " ", "the", " ",
        "surface", " ", "density"}], "\[IndentingNewLine]", "   ", "-", 
      RowBox[{
       RowBox[{"\[Sigma]", "[", "r", "]"}], " ", "is", " ", "the", " ", 
       "differential", " ", "frequency"}]}], ",", " ", 
     RowBox[{"=", " ", 
      RowBox[{
      "\[CapitalOmega]", " ", "-", "1", "\[IndentingNewLine]", "  ", "-", 
       RowBox[{
        RowBox[{"c", "[", "r", "]"}], " ", "is", " ", "the", " ", "sound", 
        " ", 
        RowBox[{
        "speed", " ", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", "**", "**", "**", "**", "**", "**", "**", 
         "**"}], "*", 
        RowBox[{
        "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
          "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
          "**", "**", "**", "**", "**"}], "*"}]}]}]}], " ", 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.625180875148115*^9, 3.625180904807266*^9}, {
   3.625180965102298*^9, 3.625181237525627*^9}, {3.625181287775413*^9, 
   3.625181334080756*^9}, {3.625181373079887*^9, 3.625181667435627*^9}, {
   3.62549949413521*^9, 3.6254995192556667`*^9}, {3.625499594100313*^9, 
   3.625499596092053*^9}, {3.625499662040598*^9, 3.6254997299708033`*^9}, {
   3.625501669811509*^9, 3.625501853200405*^9}, {3.625501935369257*^9, 
   3.625502017850121*^9}, {3.625502100473311*^9, 3.625502114889968*^9}, 
   3.625502182105836*^9, {3.6255039930820303`*^9, 3.6255040663873873`*^9}, {
   3.625504194862924*^9, 3.625504313557049*^9}, {3.625505031574163*^9, 
   3.6255050663959513`*^9}, {3.625507167676159*^9, 3.625507168562106*^9}, {
   3.625602959337634*^9, 3.6256029978709*^9}, {3.625603215396006*^9, 
   3.625603224052374*^9}, {3.627583873512472*^9, 3.6275838950684433`*^9}}],

Cell[BoxData[
 RowBox[{"A2", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"bz", " ", "k", " ", 
           SuperscriptBox["r", 
            RowBox[{"1", "+", "nz"}]]}], "+", 
          RowBox[{"b\[Theta]", " ", "m", " ", 
           SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
        RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["m", "2"]}], " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["bz", "2"], " ", 
           SuperscriptBox["r", 
            RowBox[{"2", " ", "nz"}]]}], "+", 
          RowBox[{
           SuperscriptBox["b\[Theta]", "2"], " ", 
           SuperscriptBox["r", 
            RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Sigma]", "[", "r", "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"c", "[", "r", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"bz", " ", "k", " ", 
              SuperscriptBox["r", 
               RowBox[{"1", "+", "nz"}]]}], "+", 
             RowBox[{"b\[Theta]", " ", "m", " ", 
              SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], ")"}]}],
     ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["m", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["r", "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "r", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"bz", " ", "k", " ", 
              SuperscriptBox["r", 
               RowBox[{"1", "+", "nz"}]]}], "+", 
             RowBox[{"b\[Theta]", " ", "m", " ", 
              SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]]}], "+", 
             RowBox[{
              SuperscriptBox["b\[Theta]", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], ")"}]}],
     ")"}]}]}]], "Input",
 CellChangeTimes->{{3.6255012106286297`*^9, 3.625501212187159*^9}, {
  3.6255050118278017`*^9, 3.6255050401841297`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6255007055242357`*^9, 3.625500749095808*^9}, {
  3.6255011901257772`*^9, 3.625501190417733*^9}}],

Cell[BoxData[
 RowBox[{"A1", "=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["bz", "2"], " ", 
      SuperscriptBox["r", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "nz"}]}]]}], 
     RowBox[{"\[CapitalSigma]", "[", "r", "]"}]]}], "-", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["bz", "2"], " ", "nz", " ", 
     SuperscriptBox["r", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "nz"}]}]]}], 
    RowBox[{"\[CapitalSigma]", "[", "r", "]"}]], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["b\[Theta]", "2"], " ", 
     SuperscriptBox["r", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "n\[Theta]"}]}]]}], 
    RowBox[{"\[CapitalSigma]", "[", "r", "]"}]], "-", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["b\[Theta]", "2"], " ", "n\[Theta]", " ", 
     SuperscriptBox["r", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "n\[Theta]"}]}]]}], 
    RowBox[{"\[CapitalSigma]", "[", "r", "]"}]], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", " ", 
      SuperscriptBox["m", "2"], " ", "r", " ", 
      SuperscriptBox[
       RowBox[{"c", "[", "r", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"bz", " ", "k", " ", 
            SuperscriptBox["r", 
             RowBox[{"1", "+", "nz"}]]}], "+", 
           RowBox[{"b\[Theta]", " ", "m", " ", 
            SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], ")"}], "/", 
    
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m", "2"], "+", 
         RowBox[{
          SuperscriptBox["k", "2"], " ", 
          SuperscriptBox["r", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"c", "[", "r", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"bz", " ", "k", " ", 
             SuperscriptBox["r", 
              RowBox[{"1", "+", "nz"}]]}], "+", 
            RowBox[{"b\[Theta]", " ", "m", " ", 
             SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox[
           RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
          RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox[
        RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m", "2"], "+", 
            RowBox[{
             SuperscriptBox["k", "2"], " ", 
             SuperscriptBox["r", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["bz", "2"], " ", 
             SuperscriptBox["r", 
              RowBox[{"2", " ", "nz"}]]}], "+", 
            RowBox[{
             SuperscriptBox["b\[Theta]", "2"], " ", 
             SuperscriptBox["r", 
              RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox[
           RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
          RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], ")"}]}], 
   "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m", "2"], " ", "r", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["bz", "2"], " ", "nz", " ", 
         SuperscriptBox["r", 
          RowBox[{"2", " ", "nz"}]]}], "+", 
        RowBox[{
         SuperscriptBox["b\[Theta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
         SuperscriptBox["r", 
          RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"bz", " ", "k", " ", 
             SuperscriptBox["r", 
              RowBox[{"1", "+", "nz"}]]}], "+", 
            RowBox[{"b\[Theta]", " ", "m", " ", 
             SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], ")"}], "/", 
    
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", 
           RowBox[{
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"c", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"bz", " ", "k", " ", 
               SuperscriptBox["r", 
                RowBox[{"1", "+", "nz"}]]}], "+", 
              RowBox[{"b\[Theta]", " ", "m", " ", 
               SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m", "2"], "+", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["bz", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "nz"}]]}], "+", 
              RowBox[{
               SuperscriptBox["b\[Theta]", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
       ")"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["bz", "2"], " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "nz"}]}], ")"}], " ", 
      SuperscriptBox["r", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "nz"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"bz", " ", "m", " ", 
         SuperscriptBox["r", 
          RowBox[{"2", "+", "nz"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"bz", " ", "m", " ", 
            SuperscriptBox["r", "nz"]}], "-", 
           RowBox[{"b\[Theta]", " ", "k", " ", 
            SuperscriptBox["r", 
             RowBox[{"1", "+", "n\[Theta]"}]]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"c", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"bz", " ", "k", " ", 
               SuperscriptBox["r", 
                RowBox[{"1", "+", "nz"}]]}], "+", 
              RowBox[{"b\[Theta]", " ", "m", " ", 
               SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
       ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", 
           RowBox[{
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"c", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"bz", " ", "k", " ", 
               SuperscriptBox["r", 
                RowBox[{"1", "+", "nz"}]]}], "+", 
              RowBox[{"b\[Theta]", " ", "m", " ", 
               SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m", "2"], "+", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["bz", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "nz"}]]}], "+", 
              RowBox[{
               SuperscriptBox["b\[Theta]", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
       ")"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"bz", " ", "b\[Theta]", " ", "k", " ", "m", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "nz", "+", "n\[Theta]"}], ")"}], " ", 
      SuperscriptBox["r", 
       RowBox[{"nz", "+", "n\[Theta]"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "bz"}], " ", "m", " ", 
         SuperscriptBox["r", 
          RowBox[{"2", "+", "nz"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"bz", " ", "m", " ", 
            SuperscriptBox["r", "nz"]}], "-", 
           RowBox[{"b\[Theta]", " ", "k", " ", 
            SuperscriptBox["r", 
             RowBox[{"1", "+", "n\[Theta]"}]]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"c", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"bz", " ", "k", " ", 
               SuperscriptBox["r", 
                RowBox[{"1", "+", "nz"}]]}], "+", 
              RowBox[{"b\[Theta]", " ", "m", " ", 
               SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
       ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", 
           RowBox[{
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"c", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"bz", " ", "k", " ", 
               SuperscriptBox["r", 
                RowBox[{"1", "+", "nz"}]]}], "+", 
              RowBox[{"b\[Theta]", " ", "m", " ", 
               SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m", "2"], "+", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["bz", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "nz"}]]}], "+", 
              RowBox[{
               SuperscriptBox["b\[Theta]", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
       ")"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"bz", " ", "b\[Theta]", " ", "m", " ", 
      SuperscriptBox["r", 
       RowBox[{"nz", "+", "n\[Theta]"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "b\[Theta]"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", 
          RowBox[{"1", "+", "n\[Theta]"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "bz"}], " ", "m", " ", 
            SuperscriptBox["r", "nz"]}], "+", 
           RowBox[{"b\[Theta]", " ", "k", " ", 
            SuperscriptBox["r", 
             RowBox[{"1", "+", "n\[Theta]"}]]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"]}], "+", 
        RowBox[{"k", " ", 
         SuperscriptBox[
          RowBox[{"c", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"bz", " ", "k", " ", 
               SuperscriptBox["r", 
                RowBox[{"1", "+", "nz"}]]}], "+", 
              RowBox[{"b\[Theta]", " ", "m", " ", 
               SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
       ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", 
           RowBox[{
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"c", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"bz", " ", "k", " ", 
               SuperscriptBox["r", 
                RowBox[{"1", "+", "nz"}]]}], "+", 
              RowBox[{"b\[Theta]", " ", "m", " ", 
               SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m", "2"], "+", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["bz", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "nz"}]]}], "+", 
              RowBox[{
               SuperscriptBox["b\[Theta]", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
       ")"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"bz", " ", "b\[Theta]", " ", "m", " ", "nz", " ", 
      SuperscriptBox["r", 
       RowBox[{"nz", "+", "n\[Theta]"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "b\[Theta]"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", 
          RowBox[{"1", "+", "n\[Theta]"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "bz"}], " ", "m", " ", 
            SuperscriptBox["r", "nz"]}], "+", 
           RowBox[{"b\[Theta]", " ", "k", " ", 
            SuperscriptBox["r", 
             RowBox[{"1", "+", "n\[Theta]"}]]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"]}], "+", 
        RowBox[{"k", " ", 
         SuperscriptBox[
          RowBox[{"c", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"bz", " ", "k", " ", 
               SuperscriptBox["r", 
                RowBox[{"1", "+", "nz"}]]}], "+", 
              RowBox[{"b\[Theta]", " ", "m", " ", 
               SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
       ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", 
           RowBox[{
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"c", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"bz", " ", "k", " ", 
               SuperscriptBox["r", 
                RowBox[{"1", "+", "nz"}]]}], "+", 
              RowBox[{"b\[Theta]", " ", "m", " ", 
               SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m", "2"], "+", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["bz", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "nz"}]]}], "+", 
              RowBox[{
               SuperscriptBox["b\[Theta]", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
       ")"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"bz", " ", "b\[Theta]", " ", "m", " ", "n\[Theta]", " ", 
      SuperscriptBox["r", 
       RowBox[{"nz", "+", "n\[Theta]"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "b\[Theta]"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", 
          RowBox[{"1", "+", "n\[Theta]"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "bz"}], " ", "m", " ", 
            SuperscriptBox["r", "nz"]}], "+", 
           RowBox[{"b\[Theta]", " ", "k", " ", 
            SuperscriptBox["r", 
             RowBox[{"1", "+", "n\[Theta]"}]]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"]}], "+", 
        RowBox[{"k", " ", 
         SuperscriptBox[
          RowBox[{"c", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"bz", " ", "k", " ", 
               SuperscriptBox["r", 
                RowBox[{"1", "+", "nz"}]]}], "+", 
              RowBox[{"b\[Theta]", " ", "m", " ", 
               SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
       ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", 
           RowBox[{
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"c", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"bz", " ", "k", " ", 
               SuperscriptBox["r", 
                RowBox[{"1", "+", "nz"}]]}], "+", 
              RowBox[{"b\[Theta]", " ", "m", " ", 
               SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m", "2"], "+", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["bz", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "nz"}]]}], "+", 
              RowBox[{
               SuperscriptBox["b\[Theta]", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
       ")"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", " ", 
      SuperscriptBox["b\[Theta]", "2"], " ", "k", " ", 
      SuperscriptBox["r", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "n\[Theta]"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"b\[Theta]", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", 
          RowBox[{"1", "+", "n\[Theta]"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "bz"}], " ", "m", " ", 
            SuperscriptBox["r", "nz"]}], "+", 
           RowBox[{"b\[Theta]", " ", "k", " ", 
            SuperscriptBox["r", 
             RowBox[{"1", "+", "n\[Theta]"}]]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"]}], "-", 
        RowBox[{"k", " ", 
         SuperscriptBox[
          RowBox[{"c", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"bz", " ", "k", " ", 
               SuperscriptBox["r", 
                RowBox[{"1", "+", "nz"}]]}], "+", 
              RowBox[{"b\[Theta]", " ", "m", " ", 
               SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
       ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m", "2"], "+", 
            RowBox[{
             SuperscriptBox["k", "2"], " ", 
             SuperscriptBox["r", "2"]}]}], ")"}]}], " ", 
         SuperscriptBox[
          RowBox[{"c", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"bz", " ", "k", " ", 
               SuperscriptBox["r", 
                RowBox[{"1", "+", "nz"}]]}], "+", 
              RowBox[{"b\[Theta]", " ", "m", " ", 
               SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m", "2"], "+", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["bz", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "nz"}]]}], "+", 
              RowBox[{
               SuperscriptBox["b\[Theta]", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
       ")"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", " ", 
      SuperscriptBox["b\[Theta]", "2"], " ", "k", " ", "n\[Theta]", " ", 
      SuperscriptBox["r", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "n\[Theta]"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"b\[Theta]", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", 
          RowBox[{"1", "+", "n\[Theta]"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "bz"}], " ", "m", " ", 
            SuperscriptBox["r", "nz"]}], "+", 
           RowBox[{"b\[Theta]", " ", "k", " ", 
            SuperscriptBox["r", 
             RowBox[{"1", "+", "n\[Theta]"}]]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"]}], "-", 
        RowBox[{"k", " ", 
         SuperscriptBox[
          RowBox[{"c", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"bz", " ", "k", " ", 
               SuperscriptBox["r", 
                RowBox[{"1", "+", "nz"}]]}], "+", 
              RowBox[{"b\[Theta]", " ", "m", " ", 
               SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
       ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m", "2"], "+", 
            RowBox[{
             SuperscriptBox["k", "2"], " ", 
             SuperscriptBox["r", "2"]}]}], ")"}]}], " ", 
         SuperscriptBox[
          RowBox[{"c", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"bz", " ", "k", " ", 
               SuperscriptBox["r", 
                RowBox[{"1", "+", "nz"}]]}], "+", 
              RowBox[{"b\[Theta]", " ", "m", " ", 
               SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m", "2"], "+", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["bz", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "nz"}]]}], "+", 
              RowBox[{
               SuperscriptBox["b\[Theta]", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
       ")"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"m", " ", "r", " ", 
      SuperscriptBox[
       RowBox[{"c", "[", "r", "]"}], "2"], " ", 
      RowBox[{
       SuperscriptBox["K", "2"], "[", "r", "]"}], " ", 
      RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "b\[Theta]"}], " ", 
         SuperscriptBox["r", "n\[Theta]"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", 
           RowBox[{
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"bz", " ", "k", " ", 
            SuperscriptBox["r", 
             RowBox[{"1", "+", "nz"}]]}], "+", 
           RowBox[{"b\[Theta]", " ", "m", " ", 
            SuperscriptBox["r", "n\[Theta]"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m", "3"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], ")"}], "/", 
    
    RowBox[{"(", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", 
           RowBox[{
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"c", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"bz", " ", "k", " ", 
               SuperscriptBox["r", 
                RowBox[{"1", "+", "nz"}]]}], "+", 
              RowBox[{"b\[Theta]", " ", "m", " ", 
               SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m", "2"], "+", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["bz", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "nz"}]]}], "+", 
              RowBox[{
               SuperscriptBox["b\[Theta]", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], ")"}], 
      " ", 
      RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", " ", 
      SuperscriptBox["m", "2"], " ", "r", " ", 
      RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"bz", " ", "m", " ", 
         SuperscriptBox["r", 
          RowBox[{"2", "+", "nz"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"bz", " ", "m", " ", 
            SuperscriptBox["r", "nz"]}], "-", 
           RowBox[{"b\[Theta]", " ", "k", " ", 
            SuperscriptBox["r", 
             RowBox[{"1", "+", "n\[Theta]"}]]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"c", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"bz", " ", "k", " ", 
               SuperscriptBox["r", 
                RowBox[{"1", "+", "nz"}]]}], "+", 
              RowBox[{"b\[Theta]", " ", "m", " ", 
               SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], ")"}], 
      " ", 
      RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m", "2"], "+", 
         RowBox[{
          SuperscriptBox["k", "2"], " ", 
          SuperscriptBox["r", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"c", "[", "r", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"bz", " ", "k", " ", 
             SuperscriptBox["r", 
              RowBox[{"1", "+", "nz"}]]}], "+", 
            RowBox[{"b\[Theta]", " ", "m", " ", 
             SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox[
           RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
          RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox[
        RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m", "2"], "+", 
            RowBox[{
             SuperscriptBox["k", "2"], " ", 
             SuperscriptBox["r", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["bz", "2"], " ", 
             SuperscriptBox["r", 
              RowBox[{"2", " ", "nz"}]]}], "+", 
            RowBox[{
             SuperscriptBox["b\[Theta]", "2"], " ", 
             SuperscriptBox["r", 
              RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox[
           RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
          RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], ")"}]}], 
   "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"c", "[", "r", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"bz", " ", "k", " ", 
            SuperscriptBox["r", 
             RowBox[{"1", "+", "nz"}]]}], "+", 
           RowBox[{"b\[Theta]", " ", "m", " ", 
            SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["c", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m", "2"], "+", 
         RowBox[{
          SuperscriptBox["k", "2"], " ", 
          SuperscriptBox["r", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"c", "[", "r", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"bz", " ", "k", " ", 
             SuperscriptBox["r", 
              RowBox[{"1", "+", "nz"}]]}], "+", 
            RowBox[{"b\[Theta]", " ", "m", " ", 
             SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox[
           RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
          RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox[
        RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m", "2"], "+", 
            RowBox[{
             SuperscriptBox["k", "2"], " ", 
             SuperscriptBox["r", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["bz", "2"], " ", 
             SuperscriptBox["r", 
              RowBox[{"2", " ", "nz"}]]}], "+", 
            RowBox[{
             SuperscriptBox["b\[Theta]", "2"], " ", 
             SuperscriptBox["r", 
              RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox[
           RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
          RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], ")"}]}], 
   "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"c", "[", "r", "]"}], "2"], " ", 
      RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"bz", " ", "k", " ", 
            SuperscriptBox["r", 
             RowBox[{"1", "+", "nz"}]]}], "+", 
           RowBox[{"b\[Theta]", " ", "m", " ", 
            SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["\[CapitalOmega]", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m", "2"], "+", 
         RowBox[{
          SuperscriptBox["k", "2"], " ", 
          SuperscriptBox["r", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"c", "[", "r", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"bz", " ", "k", " ", 
             SuperscriptBox["r", 
              RowBox[{"1", "+", "nz"}]]}], "+", 
            RowBox[{"b\[Theta]", " ", "m", " ", 
             SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox[
           RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
          RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox[
        RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m", "2"], "+", 
            RowBox[{
             SuperscriptBox["k", "2"], " ", 
             SuperscriptBox["r", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["bz", "2"], " ", 
             SuperscriptBox["r", 
              RowBox[{"2", " ", "nz"}]]}], "+", 
            RowBox[{
             SuperscriptBox["b\[Theta]", "2"], " ", 
             SuperscriptBox["r", 
              RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox[
           RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
          RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], ")"}]}], 
   "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m", "2"], " ", "r", " ", 
      SuperscriptBox[
       RowBox[{"c", "[", "r", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"bz", " ", "k", " ", 
            SuperscriptBox["r", 
             RowBox[{"1", "+", "nz"}]]}], "+", 
           RowBox[{"b\[Theta]", " ", "m", " ", 
            SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"bz", " ", "k", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "nz"}], ")"}], " ", 
            SuperscriptBox["r", 
             RowBox[{"1", "+", "nz"}]]}], "+", 
           RowBox[{"b\[Theta]", " ", "m", " ", "n\[Theta]", " ", 
            SuperscriptBox["r", "n\[Theta]"]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
           RowBox[{"r", " ", 
            RowBox[{
             SuperscriptBox["\[CapitalSigma]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "3"], " ", 
         RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
         RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
         RowBox[{
          SuperscriptBox["\[CapitalOmega]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m", "2"], "+", 
         RowBox[{
          SuperscriptBox["k", "2"], " ", 
          SuperscriptBox["r", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"c", "[", "r", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"bz", " ", "k", " ", 
             SuperscriptBox["r", 
              RowBox[{"1", "+", "nz"}]]}], "+", 
            RowBox[{"b\[Theta]", " ", "m", " ", 
             SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox[
           RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
          RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox[
        RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m", "2"], "+", 
            RowBox[{
             SuperscriptBox["k", "2"], " ", 
             SuperscriptBox["r", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["bz", "2"], " ", 
             SuperscriptBox["r", 
              RowBox[{"2", " ", "nz"}]]}], "+", 
            RowBox[{
             SuperscriptBox["b\[Theta]", "2"], " ", 
             SuperscriptBox["r", 
              RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox[
           RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
          RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], ")"}]}], 
   "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"c", "[", "r", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", 
           RowBox[{
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"bz", " ", "k", " ", 
             SuperscriptBox["r", 
              RowBox[{"1", "+", "nz"}]]}], "+", 
            RowBox[{"b\[Theta]", " ", "m", " ", 
             SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["bz", "2"], " ", "nz", " ", 
            SuperscriptBox["r", 
             RowBox[{"2", " ", "nz"}]]}], "+", 
           RowBox[{
            SuperscriptBox["b\[Theta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
            SuperscriptBox["r", 
             RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
         RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "+", 
           RowBox[{"r", " ", 
            RowBox[{
             SuperscriptBox["\[CapitalSigma]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["bz", "2"], " ", 
                SuperscriptBox["r", 
                 RowBox[{"2", " ", "nz"}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["m", "2"], " ", "nz"}], "+", 
                  RowBox[{
                   SuperscriptBox["k", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "nz"}], ")"}], " ", 
                   SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["b\[Theta]", "2"], " ", 
                SuperscriptBox["r", 
                 RowBox[{"2", " ", "n\[Theta]"}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["m", "2"], " ", "n\[Theta]"}], "+", 
                  RowBox[{
                   SuperscriptBox["k", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "n\[Theta]"}], ")"}], " ", 
                   SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
           RowBox[{"r", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m", "2"], "+", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["bz", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "nz"}]]}], "+", 
              RowBox[{
               SuperscriptBox["b\[Theta]", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["\[CapitalSigma]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"b\[Theta]", " ", "m", " ", 
         SuperscriptBox["r", 
          RowBox[{"3", "+", "n\[Theta]"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", 
           RowBox[{
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"bz", " ", "k", " ", 
            SuperscriptBox["r", 
             RowBox[{"1", "+", "nz"}]]}], "+", 
           RowBox[{"b\[Theta]", " ", "m", " ", 
            SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], " ", 
         RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
         RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
         RowBox[{
          SuperscriptBox["\[CapitalOmega]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{
          SuperscriptBox["\[CapitalOmega]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"r", " ", 
      RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", 
           RowBox[{
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"c", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"bz", " ", "k", " ", 
               SuperscriptBox["r", 
                RowBox[{"1", "+", "nz"}]]}], "+", 
              RowBox[{"b\[Theta]", " ", "m", " ", 
               SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m", "2"], "+", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["bz", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "nz"}]]}], "+", 
              RowBox[{
               SuperscriptBox["b\[Theta]", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
       ")"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m", "2"], " ", "r", " ", 
      SuperscriptBox[
       RowBox[{"c", "[", "r", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"bz", " ", "k", " ", 
            SuperscriptBox["r", 
             RowBox[{"1", "+", "nz"}]]}], "+", 
           RowBox[{"b\[Theta]", " ", "m", " ", 
            SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", 
           RowBox[{
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], " ", 
         RowBox[{"c", "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"bz", " ", "k", " ", 
               SuperscriptBox["r", 
                RowBox[{"1", "+", "nz"}]]}], "+", 
              RowBox[{"b\[Theta]", " ", "m", " ", 
               SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["c", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"c", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"bz", " ", "k", " ", 
               SuperscriptBox["r", 
                RowBox[{"1", "+", "nz"}]]}], "+", 
              RowBox[{"b\[Theta]", " ", "m", " ", 
               SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"bz", " ", "k", " ", 
               SuperscriptBox["r", 
                RowBox[{"1", "+", "nz"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "nz"}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "nz"}], ")"}], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
              RowBox[{"b\[Theta]", " ", "m", " ", 
               SuperscriptBox["r", "n\[Theta]"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", "n\[Theta]"}], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
              RowBox[{"r", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], " ", 
               RowBox[{
                SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
           
           RowBox[{"2", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m", "2"], "+", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}], " ", 
            RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["\[CapitalOmega]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["bz", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "nz"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "nz"}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "nz"}], ")"}], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["b\[Theta]", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "n\[Theta]"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "n\[Theta]"}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "n\[Theta]"}], ")"}], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"\[Sigma]", "[", "r", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
              RowBox[{"r", " ", 
               RowBox[{
                SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
           
           RowBox[{"2", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m", "2"], "+", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["bz", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "nz"}]]}], "+", 
              RowBox[{
               SuperscriptBox["b\[Theta]", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["\[CapitalOmega]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "3"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["\[CapitalOmega]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
       ")"}]}], ")"}], "/", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m", "2"], "+", 
          RowBox[{
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["r", "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "r", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"bz", " ", "k", " ", 
              SuperscriptBox["r", 
               RowBox[{"1", "+", "nz"}]]}], "+", 
             RowBox[{"b\[Theta]", " ", "m", " ", 
              SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]]}], "+", 
             RowBox[{
              SuperscriptBox["b\[Theta]", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], ")"}], 
     "2"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"bz", " ", "m", " ", 
         SuperscriptBox["r", "nz"]}], "-", 
        RowBox[{"b\[Theta]", " ", "k", " ", 
         SuperscriptBox["r", 
          RowBox[{"1", "+", "n\[Theta]"}]]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["r", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"bz", " ", "m", " ", 
            SuperscriptBox["r", "nz"]}], "-", 
           RowBox[{"b\[Theta]", " ", "k", " ", 
            SuperscriptBox["r", 
             RowBox[{"1", "+", "n\[Theta]"}]]}]}], ")"}], " ", 
         RowBox[{"c", "[", "r", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
         RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"bz", " ", "k", " ", 
                SuperscriptBox["r", 
                 RowBox[{"1", "+", "nz"}]]}], "+", 
               RowBox[{"b\[Theta]", " ", "m", " ", 
                SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
         RowBox[{"\[CapitalOmega]", "[", "r", "]"}], " ", 
         RowBox[{
          SuperscriptBox["c", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"c", "[", "r", "]"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"bz", " ", "k", " ", 
               SuperscriptBox["r", 
                RowBox[{"1", "+", "nz"}]]}], "+", 
              RowBox[{"b\[Theta]", " ", "m", " ", 
               SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "k"}], " ", "m", " ", 
            SuperscriptBox["r", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m", "2"], "+", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"bz", " ", "k", " ", 
               SuperscriptBox["r", 
                RowBox[{"1", "+", "nz"}]]}], "+", 
              RowBox[{"b\[Theta]", " ", "m", " ", 
               SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["K", "2"], "[", "r", "]"}], " ", 
            RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"\[CapitalOmega]", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"bz", " ", "k", " ", 
                   SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                  RowBox[{"b\[Theta]", " ", "m", " ", 
                   SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "bz", " ", 
                  SuperscriptBox["m", "3"], " ", 
                  SuperscriptBox["r", "nz"]}], "+", 
                 RowBox[{"b\[Theta]", " ", "k", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", "n\[Theta]"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "bz", " ", 
                    SuperscriptBox["m", "3"], " ", 
                    SuperscriptBox["r", "nz"]}], "-", 
                    RowBox[{"b\[Theta]", " ", "k", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "n\[Theta]"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
                 RowBox[{"r", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"bz", " ", "m", " ", 
                    SuperscriptBox["r", "nz"]}], "-", 
                    RowBox[{"b\[Theta]", " ", "k", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "n\[Theta]"}]]}]}], ")"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
              "+", 
              RowBox[{"k", " ", "m", " ", 
               SuperscriptBox["r", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"bz", " ", "k", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", "nz"}]]}], "+", 
                 RowBox[{"b\[Theta]", " ", "m", " ", 
                  SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], " ", 
               RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
          ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"bz", " ", "m", " ", 
            SuperscriptBox["r", 
             RowBox[{"2", "+", "nz"}]], " ", 
            RowBox[{
             SuperscriptBox["K", "2"], "[", "r", "]"}], " ", 
            RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["bz", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "nz"}]]}], "+", 
                 RowBox[{
                  SuperscriptBox["b\[Theta]", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"\[CapitalOmega]", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["bz", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "nz"}]]}], "+", 
                 RowBox[{
                  SuperscriptBox["b\[Theta]", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["bz", "3"], " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"3", " ", "nz"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "nz"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", "nz", " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"bz", " ", 
                  SuperscriptBox["b\[Theta]", "2"], " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"nz", "+", 
                    RowBox[{"2", " ", "n\[Theta]"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "nz"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["bz", "2"], " ", "b\[Theta]", " ", "k", " ", 
                  
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nz"}], "+", "n\[Theta]"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n\[Theta]"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "n\[Theta]"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["b\[Theta]", "3"], " ", "k", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", 
                    RowBox[{"3", " ", "n\[Theta]"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n\[Theta]"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", "n\[Theta]", " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["bz", "3"], " ", "m", " ", "nz", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"3", " ", "nz"}]]}], "-", 
                    RowBox[{
                    SuperscriptBox["bz", "2"], " ", "b\[Theta]", " ", "k", 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "nz"}], "+", "n\[Theta]"}], ")"}], " ", 
                    
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nz"}], "+", "n\[Theta]"}]]}], "+", 
                    RowBox[{"bz", " ", 
                    SuperscriptBox["b\[Theta]", "2"], " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz", "+", 
                    RowBox[{"2", " ", "n\[Theta]"}]}], ")"}], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"nz", "+", 
                    RowBox[{"2", " ", "n\[Theta]"}]}]]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["b\[Theta]", "3"], " ", "k", " ", 
                    "n\[Theta]", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", 
                    RowBox[{"3", " ", "n\[Theta]"}]}]]}]}], ")"}], " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
                 RowBox[{"r", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]]}], "+", 
                    RowBox[{
                    SuperscriptBox["b\[Theta]", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "bz"}], " ", "m", " ", 
                    SuperscriptBox["r", "nz"]}], "+", 
                    RowBox[{"b\[Theta]", " ", "k", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "n\[Theta]"}]]}]}], ")"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
              "+", 
              RowBox[{"m", " ", 
               SuperscriptBox["r", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["bz", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "nz"}]]}], "+", 
                 RowBox[{
                  SuperscriptBox["b\[Theta]", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "b\[Theta]", " ", "k", " ", "m", 
                  " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", "n\[Theta]"}]]}], "+", 
                 RowBox[{"bz", " ", 
                  SuperscriptBox["r", "nz"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "-", 
              RowBox[{"bz", " ", 
               SuperscriptBox["m", "3"], " ", 
               SuperscriptBox["r", 
                RowBox[{"5", "+", "nz"}]], " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
               SuperscriptBox[
                RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
               RowBox[{
                SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"c", "[", "r", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m", " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{
             SuperscriptBox["K", "2"], "[", "r", "]"}], " ", 
            RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["bz", "3"], " ", 
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", "+", 
                    RowBox[{"3", " ", "nz"}]}]]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["bz", "2"], " ", "b\[Theta]", " ", "k", " ", 
                  "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nz"}], "+", "n\[Theta]"}]]}], "+", 
                 RowBox[{
                  SuperscriptBox["b\[Theta]", "3"], " ", "k", " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", 
                    RowBox[{"3", " ", "n\[Theta]"}]}]]}], "+", 
                 RowBox[{"bz", " ", 
                  SuperscriptBox["b\[Theta]", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"nz", "+", 
                    RowBox[{"2", " ", "n\[Theta]"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"b\[Theta]", " ", "k", " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", "n\[Theta]"}]]}], "+", 
                 RowBox[{"bz", " ", 
                  SuperscriptBox["r", "nz"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"\[CapitalOmega]", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"bz", " ", "k", " ", 
                   SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                  RowBox[{"b\[Theta]", " ", "m", " ", 
                   SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["bz", "3"], " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"3", " ", "nz"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "nz"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", "nz", " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"bz", " ", 
                  SuperscriptBox["b\[Theta]", "2"], " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"nz", "+", 
                    RowBox[{"2", " ", "n\[Theta]"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "nz"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["bz", "2"], " ", "b\[Theta]", " ", "k", " ", 
                  
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nz"}], "+", "n\[Theta]"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n\[Theta]"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n\[Theta]"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["b\[Theta]", "3"], " ", "k", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", 
                    RowBox[{"3", " ", "n\[Theta]"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "n\[Theta]"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "n\[Theta]"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["m", "4"], " ", 
               SuperscriptBox["r", "5"], " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "b\[Theta]"}], " ", "k", " ", 
                  SuperscriptBox["r", "n\[Theta]"], " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"bz", " ", "m", " ", 
                    SuperscriptBox["r", "nz"]}], "-", 
                    RowBox[{"b\[Theta]", " ", "k", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "n\[Theta]"}]]}]}], ")"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
              "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["bz", "3"]}], " ", "m", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"3", " ", "nz"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "nz"}], ")"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["k", "2"], " ", "nz", " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["b\[Theta]", "3"], " ", "k", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", 
                    RowBox[{"3", " ", "n\[Theta]"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", "n\[Theta]"}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["bz", "2"], " ", "b\[Theta]", " ", "k", 
                    " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nz"}], "+", "n\[Theta]"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["m", "2"]}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", 
                    RowBox[{"2", " ", "nz"}], "+", "n\[Theta]"}], ")"}]}], 
                    "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "nz"}], "+", "n\[Theta]"}], ")"}], " ", 
                    
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
                    RowBox[{"bz", " ", 
                    SuperscriptBox["b\[Theta]", "2"], " ", "m", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"nz", "+", 
                    RowBox[{"2", " ", "n\[Theta]"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "nz", "+", 
                    RowBox[{"2", " ", "n\[Theta]"}]}], ")"}]}], "-", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", "nz", "+", 
                    RowBox[{"2", " ", "n\[Theta]"}]}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
                 RowBox[{"r", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "bz"}], " ", "m", " ", 
                    SuperscriptBox["r", "nz"]}], "+", 
                    RowBox[{"b\[Theta]", " ", "k", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "n\[Theta]"}]]}]}], ")"}], "3"], " ", 
                  RowBox[{
                   SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
              "+", 
              RowBox[{"m", " ", 
               SuperscriptBox["r", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["bz", "2"]}], " ", "b\[Theta]", " ", "k", 
                  " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nz"}], "+", "n\[Theta]"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "11"}], " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["b\[Theta]", "3"], " ", "k", " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", 
                    RowBox[{"3", " ", "n\[Theta]"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["bz", "3"], " ", 
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", "+", 
                    RowBox[{"3", " ", "nz"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"bz", " ", 
                  SuperscriptBox["b\[Theta]", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"nz", "+", 
                    RowBox[{"2", " ", "n\[Theta]"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"5", " ", 
                    SuperscriptBox["m", "4"]}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "4"], " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "-", 
              RowBox[{
               SuperscriptBox["m", "3"], " ", 
               SuperscriptBox["r", "5"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "b\[Theta]"}], " ", "k", " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", "n\[Theta]"}]]}], "+", 
                 RowBox[{"bz", " ", 
                  SuperscriptBox["r", "nz"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
               SuperscriptBox[
                RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
               RowBox[{
                SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", "r", " ", 
      RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m", "2"], "+", 
            RowBox[{
             SuperscriptBox["k", "2"], " ", 
             SuperscriptBox["r", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"c", "[", "r", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"bz", " ", "k", " ", 
                SuperscriptBox["r", 
                 RowBox[{"1", "+", "nz"}]]}], "+", 
               RowBox[{"b\[Theta]", " ", "m", " ", 
                SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox[
              RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
             RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox[
           RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m", "2"], "+", 
               RowBox[{
                SuperscriptBox["k", "2"], " ", 
                SuperscriptBox["r", "2"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["bz", "2"], " ", 
                SuperscriptBox["r", 
                 RowBox[{"2", " ", "nz"}]]}], "+", 
               RowBox[{
                SuperscriptBox["b\[Theta]", "2"], " ", 
                SuperscriptBox["r", 
                 RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox[
              RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
             RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], ")"}],
        "2"], " ", 
      RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.6255052441980867`*^9, 3.625505246155169*^9}}],

Cell[BoxData[
 RowBox[{"A0", "=", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox[
       RowBox[{"\[Sigma]", "[", "r", "]"}], "2"]}], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["bz", "2"], " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["r", 
        RowBox[{"2", " ", "nz"}]]}], 
      RowBox[{"\[CapitalSigma]", "[", "r", "]"}]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["bz", "2"], " ", 
       SuperscriptBox["r", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"2", " ", "nz"}]}]]}], 
      RowBox[{"\[CapitalSigma]", "[", "r", "]"}]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["bz", "2"], " ", "nz", " ", 
       SuperscriptBox["r", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"2", " ", "nz"}]}]]}], 
      RowBox[{"\[CapitalSigma]", "[", "r", "]"}]], "-", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["bz", "2"], " ", 
       SuperscriptBox["nz", "2"], " ", 
       SuperscriptBox["r", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"2", " ", "nz"}]}]]}], 
      RowBox[{"\[CapitalSigma]", "[", "r", "]"}]], "+", 
     FractionBox[
      RowBox[{"4", " ", "bz", " ", "b\[Theta]", " ", "k", " ", "m", " ", 
       SuperscriptBox["r", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "nz", "+", "n\[Theta]"}]]}], 
      RowBox[{"\[CapitalSigma]", "[", "r", "]"}]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["b\[Theta]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m", "2"], "-", 
         RowBox[{"n\[Theta]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "n\[Theta]"}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["r", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"2", " ", "n\[Theta]"}]}]]}], 
      RowBox[{"\[CapitalSigma]", "[", "r", "]"}]], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{
         SuperscriptBox["K", "2"], "[", "r", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["b\[Theta]", "2"]}], " ", 
           SuperscriptBox["r", 
            RowBox[{"2", " ", "n\[Theta]"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], ")"}], 
      "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", 
           RowBox[{
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"c", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"bz", " ", "k", " ", 
               SuperscriptBox["r", 
                RowBox[{"1", "+", "nz"}]]}], "+", 
              RowBox[{"b\[Theta]", " ", "m", " ", 
               SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m", "2"], "+", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["bz", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "nz"}]]}], "+", 
              RowBox[{
               SuperscriptBox["b\[Theta]", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
       ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"bz", " ", "b\[Theta]", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["r", 
         RowBox[{"nz", "+", "n\[Theta]"}]], " ", 
        RowBox[{
         SuperscriptBox["K", "2"], "[", "r", "]"}], " ", 
        RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"bz", " ", "b\[Theta]", " ", 
           SuperscriptBox["r", 
            RowBox[{"nz", "+", "n\[Theta]"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
          RowBox[{"k", " ", "m", " ", "r", " ", 
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], ")"}], 
      "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"bz", " ", "k", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]]}], "+", 
                RowBox[{"b\[Theta]", " ", "m", " ", 
                 SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]]}], "+", 
                RowBox[{
                 SuperscriptBox["b\[Theta]", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
         ")"}], " ", 
        RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"bz", " ", "b\[Theta]", " ", 
        SuperscriptBox["m", "2"], " ", "nz", " ", 
        SuperscriptBox["r", 
         RowBox[{"nz", "+", "n\[Theta]"}]], " ", 
        RowBox[{
         SuperscriptBox["K", "2"], "[", "r", "]"}], " ", 
        RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"bz", " ", "b\[Theta]", " ", 
           SuperscriptBox["r", 
            RowBox[{"nz", "+", "n\[Theta]"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
          RowBox[{"k", " ", "m", " ", "r", " ", 
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], ")"}], 
      "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"bz", " ", "k", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]]}], "+", 
                RowBox[{"b\[Theta]", " ", "m", " ", 
                 SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]]}], "+", 
                RowBox[{
                 SuperscriptBox["b\[Theta]", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
         ")"}], " ", 
        RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"bz", " ", "b\[Theta]", " ", 
        SuperscriptBox["m", "2"], " ", "n\[Theta]", " ", 
        SuperscriptBox["r", 
         RowBox[{"nz", "+", "n\[Theta]"}]], " ", 
        RowBox[{
         SuperscriptBox["K", "2"], "[", "r", "]"}], " ", 
        RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"bz", " ", "b\[Theta]", " ", 
           SuperscriptBox["r", 
            RowBox[{"nz", "+", "n\[Theta]"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
          RowBox[{"k", " ", "m", " ", "r", " ", 
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], ")"}], 
      "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"bz", " ", "k", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]]}], "+", 
                RowBox[{"b\[Theta]", " ", "m", " ", 
                 SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]]}], "+", 
                RowBox[{
                 SuperscriptBox["b\[Theta]", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
         ")"}], " ", 
        RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", 
        SuperscriptBox["b\[Theta]", "2"], " ", "k", " ", "m", " ", 
        SuperscriptBox["r", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n\[Theta]"}]}]], " ", 
        RowBox[{
         SuperscriptBox["K", "2"], "[", "r", "]"}], " ", 
        RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"bz", " ", "b\[Theta]", " ", 
           SuperscriptBox["r", 
            RowBox[{"nz", "+", "n\[Theta]"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
          RowBox[{"k", " ", "m", " ", "r", " ", 
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], ")"}], 
      "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"bz", " ", "k", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]]}], "+", 
                RowBox[{"b\[Theta]", " ", "m", " ", 
                 SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]]}], "+", 
                RowBox[{
                 SuperscriptBox["b\[Theta]", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
         ")"}], " ", 
        RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", 
        SuperscriptBox["b\[Theta]", "2"], " ", "k", " ", "m", " ", 
        "n\[Theta]", " ", 
        SuperscriptBox["r", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n\[Theta]"}]}]], " ", 
        RowBox[{
         SuperscriptBox["K", "2"], "[", "r", "]"}], " ", 
        RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"bz", " ", "b\[Theta]", " ", 
           SuperscriptBox["r", 
            RowBox[{"nz", "+", "n\[Theta]"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
          RowBox[{"k", " ", "m", " ", "r", " ", 
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], ")"}], 
      "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"bz", " ", "k", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]]}], "+", 
                RowBox[{"b\[Theta]", " ", "m", " ", 
                 SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]]}], "+", 
                RowBox[{
                 SuperscriptBox["b\[Theta]", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
         ")"}], " ", 
        RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"bz", " ", "b\[Theta]", " ", "k", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "nz", "+", "n\[Theta]"}], ")"}], " ", 
        SuperscriptBox["r", 
         RowBox[{"1", "+", "nz", "+", "n\[Theta]"}]], " ", 
        RowBox[{
         SuperscriptBox["K", "2"], "[", "r", "]"}], " ", 
        RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["b\[Theta]", "2"], " ", 
           SuperscriptBox["r", 
            RowBox[{"2", " ", "n\[Theta]"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], ")"}], 
      "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"bz", " ", "k", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]]}], "+", 
                RowBox[{"b\[Theta]", " ", "m", " ", 
                 SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]]}], "+", 
                RowBox[{
                 SuperscriptBox["b\[Theta]", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
         ")"}], " ", 
        RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["bz", "2"], " ", 
        SuperscriptBox["m", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "nz"}]}], ")"}], " ", 
        SuperscriptBox["r", 
         RowBox[{"2", " ", "nz"}]], " ", 
        RowBox[{
         SuperscriptBox["K", "2"], "[", "r", "]"}], " ", 
        RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["b\[Theta]", "2"]}], " ", 
           SuperscriptBox["r", 
            RowBox[{"2", " ", "n\[Theta]"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], ")"}], 
      "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"bz", " ", "k", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]]}], "+", 
                RowBox[{"b\[Theta]", " ", "m", " ", 
                 SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]]}], "+", 
                RowBox[{
                 SuperscriptBox["b\[Theta]", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
         ")"}], " ", 
        RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["bz", "2"], " ", "nz", " ", 
           SuperscriptBox["r", 
            RowBox[{"2", " ", "nz"}]]}], "+", 
          RowBox[{
           SuperscriptBox["b\[Theta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
           SuperscriptBox["r", 
            RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["K", "2"], "[", "r", "]"}], " ", 
        RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b\[Theta]", " ", 
           SuperscriptBox["r", "n\[Theta]"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"bz", " ", "k", " ", 
              SuperscriptBox["r", 
               RowBox[{"1", "+", "nz"}]]}], "+", 
             RowBox[{"b\[Theta]", " ", "m", " ", 
              SuperscriptBox["r", "n\[Theta]"]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "3"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], ")"}], 
      "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"bz", " ", "k", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]]}], "+", 
                RowBox[{"b\[Theta]", " ", "m", " ", 
                 SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]]}], "+", 
                RowBox[{
                 SuperscriptBox["b\[Theta]", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
         ")"}], " ", 
        RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "r", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["K", "2"], "[", "r", "]"}], " ", 
        RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "b\[Theta]"}], " ", 
           SuperscriptBox["r", "n\[Theta]"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"bz", " ", "k", " ", 
              SuperscriptBox["r", 
               RowBox[{"1", "+", "nz"}]]}], "+", 
             RowBox[{"b\[Theta]", " ", "m", " ", 
              SuperscriptBox["r", "n\[Theta]"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "3"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], ")"}], 
      "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"bz", " ", "k", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]]}], "+", 
                RowBox[{"b\[Theta]", " ", "m", " ", 
                 SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]]}], "+", 
                RowBox[{
                 SuperscriptBox["b\[Theta]", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
         ")"}], " ", 
        RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", "m", " ", "r", " ", 
        RowBox[{"c", "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["K", "2"], "[", "r", "]"}], " ", 
        RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "b\[Theta]"}], " ", 
           SuperscriptBox["r", "n\[Theta]"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"bz", " ", "k", " ", 
              SuperscriptBox["r", 
               RowBox[{"1", "+", "nz"}]]}], "+", 
             RowBox[{"b\[Theta]", " ", "m", " ", 
              SuperscriptBox["r", "n\[Theta]"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "3"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["c", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"bz", " ", "k", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]]}], "+", 
                RowBox[{"b\[Theta]", " ", "m", " ", 
                 SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]]}], "+", 
                RowBox[{
                 SuperscriptBox["b\[Theta]", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
         ")"}], " ", 
        RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", " ", "r", " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "r", "]"}], "2"], " ", 
        RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "b\[Theta]"}], " ", 
           SuperscriptBox["r", "n\[Theta]"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"bz", " ", "k", " ", 
              SuperscriptBox["r", 
               RowBox[{"1", "+", "nz"}]]}], "+", 
             RowBox[{"b\[Theta]", " ", "m", " ", 
              SuperscriptBox["r", "n\[Theta]"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "3"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           SuperscriptBox["K", "2"], ")"}], "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"bz", " ", "k", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]]}], "+", 
                RowBox[{"b\[Theta]", " ", "m", " ", 
                 SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]]}], "+", 
                RowBox[{
                 SuperscriptBox["b\[Theta]", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
         ")"}], " ", 
        RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], ")"}]}], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["bz", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "nz"}]}], ")"}], " ", 
       SuperscriptBox["r", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "nz"}]}]], " ", 
       RowBox[{
        SuperscriptBox["\[CapitalOmega]", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}], 
      RowBox[{
       RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
       RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", "bz", " ", "b\[Theta]", " ", "k", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "nz", "+", "n\[Theta]"}], ")"}], " ", 
       SuperscriptBox["r", 
        RowBox[{"nz", "+", "n\[Theta]"}]], " ", 
       RowBox[{
        SuperscriptBox["\[CapitalOmega]", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}], 
      RowBox[{"m", " ", 
       RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
       RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", " ", "r", " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "r", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["K", "2"], "[", "r", "]"}], " ", 
        RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b\[Theta]", " ", 
           SuperscriptBox["r", "n\[Theta]"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"bz", " ", "k", " ", 
              SuperscriptBox["r", 
               RowBox[{"1", "+", "nz"}]]}], "+", 
             RowBox[{"b\[Theta]", " ", "m", " ", 
              SuperscriptBox["r", "n\[Theta]"]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "3"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["\[CapitalOmega]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"bz", " ", "k", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]]}], "+", 
                RowBox[{"b\[Theta]", " ", "m", " ", 
                 SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]]}], "+", 
                RowBox[{
                 SuperscriptBox["b\[Theta]", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
         ")"}], " ", 
        SuperscriptBox[
         RowBox[{"\[CapitalOmega]", "[", "r", "]"}], "2"]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", " ", "r", " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "r", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["K", "2"], "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "b\[Theta]"}], " ", 
           SuperscriptBox["r", "n\[Theta]"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"bz", " ", "k", " ", 
              SuperscriptBox["r", 
               RowBox[{"1", "+", "nz"}]]}], "+", 
             RowBox[{"b\[Theta]", " ", "m", " ", 
              SuperscriptBox["r", "n\[Theta]"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "3"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["\[CapitalOmega]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"bz", " ", "k", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]]}], "+", 
                RowBox[{"b\[Theta]", " ", "m", " ", 
                 SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]]}], "+", 
                RowBox[{
                 SuperscriptBox["b\[Theta]", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
         ")"}], " ", 
        RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "r", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["K", "2"], "[", "r", "]"}], " ", 
        RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "b\[Theta]"}], " ", 
           SuperscriptBox["r", "n\[Theta]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "b\[Theta]", " ", "m", " ", 
              SuperscriptBox["r", "n\[Theta]"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m", "2"], " ", "n\[Theta]"}], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
             RowBox[{"bz", " ", "k", " ", 
              SuperscriptBox["r", 
               RowBox[{"1", "+", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "nz", "+", "n\[Theta]"}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "nz", "+", "n\[Theta]"}], ")"}], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "3"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
             RowBox[{"r", " ", 
              RowBox[{
               SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "3"], " ", 
           SuperscriptBox["r", "3"], " ", 
           RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalOmega]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], ")"}], 
      "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m", "2"], "+", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}]}], " ", 
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"bz", " ", "k", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]]}], "+", 
                RowBox[{"b\[Theta]", " ", "m", " ", 
                 SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]]}], "+", 
                RowBox[{
                 SuperscriptBox["b\[Theta]", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
         ")"}], " ", 
        RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["bz", "2"], " ", "nz", " ", 
           SuperscriptBox["r", 
            RowBox[{"2", " ", "nz"}]]}], "+", 
          RowBox[{
           SuperscriptBox["b\[Theta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
           SuperscriptBox["r", 
            RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"bz", " ", "k", " ", 
               SuperscriptBox["r", 
                RowBox[{"1", "+", "nz"}]]}], "+", 
              RowBox[{"b\[Theta]", " ", "m", " ", 
               SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["bz", "2"], " ", "nz", " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]]}], "+", 
             RowBox[{
              SuperscriptBox["b\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["r", "4"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "+", 
             RowBox[{"r", " ", 
              RowBox[{
               SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["bz", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "nz"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", "nz"}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["b\[Theta]", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "n\[Theta]"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", "n\[Theta]"}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "n\[Theta]"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
             RowBox[{"r", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]]}], "+", 
                RowBox[{
                 SuperscriptBox["b\[Theta]", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"b\[Theta]", " ", "m", " ", 
           SuperscriptBox["r", 
            RowBox[{"3", "+", "n\[Theta]"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"bz", " ", "k", " ", 
              SuperscriptBox["r", 
               RowBox[{"1", "+", "nz"}]]}], "+", 
             RowBox[{"b\[Theta]", " ", "m", " ", 
              SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], " ", 
           RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalOmega]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["r", "5"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalOmega]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], ")"}], 
      "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"bz", " ", "k", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]]}], "+", 
                RowBox[{"b\[Theta]", " ", "m", " ", 
                 SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]]}], "+", 
                RowBox[{
                 SuperscriptBox["b\[Theta]", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "r", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"bz", " ", "k", " ", 
               SuperscriptBox["r", 
                RowBox[{"1", "+", "nz"}]]}], "+", 
              RowBox[{"b\[Theta]", " ", "m", " ", 
               SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["bz", "2"], " ", "nz", " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]]}], "+", 
             RowBox[{
              SuperscriptBox["b\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["r", "4"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "+", 
             RowBox[{"r", " ", 
              RowBox[{
               SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["bz", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "nz"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", "nz"}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["b\[Theta]", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "n\[Theta]"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", "n\[Theta]"}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "n\[Theta]"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
             RowBox[{"r", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]]}], "+", 
                RowBox[{
                 SuperscriptBox["b\[Theta]", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"b\[Theta]", " ", "m", " ", 
           SuperscriptBox["r", 
            RowBox[{"3", "+", "n\[Theta]"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"bz", " ", "k", " ", 
              SuperscriptBox["r", 
               RowBox[{"1", "+", "nz"}]]}], "+", 
             RowBox[{"b\[Theta]", " ", "m", " ", 
              SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], " ", 
           RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalOmega]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["r", "5"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalOmega]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], ")"}], 
      "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"bz", " ", "k", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]]}], "+", 
                RowBox[{"b\[Theta]", " ", "m", " ", 
                 SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]]}], "+", 
                RowBox[{
                 SuperscriptBox["b\[Theta]", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", " ", 
        RowBox[{"c", "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["c", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"bz", " ", "k", " ", 
               SuperscriptBox["r", 
                RowBox[{"1", "+", "nz"}]]}], "+", 
              RowBox[{"b\[Theta]", " ", "m", " ", 
               SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["bz", "2"], " ", "nz", " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]]}], "+", 
             RowBox[{
              SuperscriptBox["b\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["r", "4"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "+", 
             RowBox[{"r", " ", 
              RowBox[{
               SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["bz", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "nz"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", "nz"}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["b\[Theta]", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "n\[Theta]"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", "n\[Theta]"}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "n\[Theta]"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
             RowBox[{"r", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]]}], "+", 
                RowBox[{
                 SuperscriptBox["b\[Theta]", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"b\[Theta]", " ", "m", " ", 
           SuperscriptBox["r", 
            RowBox[{"3", "+", "n\[Theta]"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"bz", " ", "k", " ", 
              SuperscriptBox["r", 
               RowBox[{"1", "+", "nz"}]]}], "+", 
             RowBox[{"b\[Theta]", " ", "m", " ", 
              SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], " ", 
           RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalOmega]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["r", "5"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalOmega]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], ")"}], 
      "/", 
      RowBox[{"(", 
       RowBox[{"r", " ", 
        RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"bz", " ", "k", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]]}], "+", 
                RowBox[{"b\[Theta]", " ", "m", " ", 
                 SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]]}], "+", 
                RowBox[{
                 SuperscriptBox["b\[Theta]", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "r", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[CapitalSigma]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"bz", " ", "k", " ", 
               SuperscriptBox["r", 
                RowBox[{"1", "+", "nz"}]]}], "+", 
              RowBox[{"b\[Theta]", " ", "m", " ", 
               SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["bz", "2"], " ", "nz", " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]]}], "+", 
             RowBox[{
              SuperscriptBox["b\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["r", "4"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "+", 
             RowBox[{"r", " ", 
              RowBox[{
               SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["bz", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "nz"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", "nz"}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["b\[Theta]", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "n\[Theta]"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", "n\[Theta]"}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "n\[Theta]"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
             RowBox[{"r", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]]}], "+", 
                RowBox[{
                 SuperscriptBox["b\[Theta]", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"b\[Theta]", " ", "m", " ", 
           SuperscriptBox["r", 
            RowBox[{"3", "+", "n\[Theta]"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"bz", " ", "k", " ", 
              SuperscriptBox["r", 
               RowBox[{"1", "+", "nz"}]]}], "+", 
             RowBox[{"b\[Theta]", " ", "m", " ", 
              SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], " ", 
           RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalOmega]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["r", "5"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalOmega]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], ")"}], 
      "/", 
      RowBox[{"(", 
       RowBox[{"r", " ", 
        SuperscriptBox[
         RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"bz", " ", "k", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]]}], "+", 
                RowBox[{"b\[Theta]", " ", "m", " ", 
                 SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]]}], "+", 
                RowBox[{
                 SuperscriptBox["b\[Theta]", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", 
        SuperscriptBox["bz", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "nz"}]}], ")"}], " ", 
        SuperscriptBox["r", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"2", " ", "nz"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["m", "3"]}], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["bz", "2"], " ", "m", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "nz"}], ")"}], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]]}], "+", 
             RowBox[{
              SuperscriptBox["b\[Theta]", "2"], " ", "m", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "n\[Theta]"}]]}], "+", 
             RowBox[{"bz", " ", "b\[Theta]", " ", "k", " ", 
              SuperscriptBox["r", 
               RowBox[{"1", "+", "nz", "+", "n\[Theta]"}]]}], "+", 
             RowBox[{"m", " ", 
              SuperscriptBox[
               RowBox[{"c", "[", "r", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "+", 
                RowBox[{"r", " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{"m", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"bz", " ", "k", " ", 
              SuperscriptBox["r", 
               RowBox[{"1", "+", "nz"}]]}], "+", 
             RowBox[{"b\[Theta]", " ", "m", " ", 
              SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], " ", 
           RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"b\[Theta]", " ", 
              SuperscriptBox["r", "n\[Theta]"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["bz", "2"], " ", "nz", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]]}], "+", 
                RowBox[{
                 SuperscriptBox["b\[Theta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"c", "[", "r", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"bz", " ", "k", " ", "m", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                   RowBox[{"b\[Theta]", " ", 
                    SuperscriptBox["r", "n\[Theta]"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
                 RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
                RowBox[{"b\[Theta]", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "n\[Theta]"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"bz", " ", "k", " ", 
               SuperscriptBox["r", 
                RowBox[{"1", "+", "nz"}]]}], "+", 
              RowBox[{"b\[Theta]", " ", "m", " ", 
               SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalOmega]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "3"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox[
               RowBox[{"c", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalOmega]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], ")"}], 
      "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["m", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"bz", " ", "k", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]]}], "+", 
                RowBox[{"b\[Theta]", " ", "m", " ", 
                 SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]]}], "+", 
                RowBox[{
                 SuperscriptBox["b\[Theta]", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", "bz", " ", "b\[Theta]", " ", "k", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "nz", "+", "n\[Theta]"}], ")"}], " ", 
        SuperscriptBox["r", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "nz", "+", "n\[Theta]"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["m", "3"]}], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["bz", "2"], " ", "m", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "nz"}], ")"}], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]]}], "+", 
             RowBox[{
              SuperscriptBox["b\[Theta]", "2"], " ", "m", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "n\[Theta]"}]]}], "+", 
             RowBox[{"bz", " ", "b\[Theta]", " ", "k", " ", 
              SuperscriptBox["r", 
               RowBox[{"1", "+", "nz", "+", "n\[Theta]"}]]}], "+", 
             RowBox[{"m", " ", 
              SuperscriptBox[
               RowBox[{"c", "[", "r", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "+", 
                RowBox[{"r", " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{"m", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"bz", " ", "k", " ", 
              SuperscriptBox["r", 
               RowBox[{"1", "+", "nz"}]]}], "+", 
             RowBox[{"b\[Theta]", " ", "m", " ", 
              SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], " ", 
           RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"b\[Theta]", " ", 
              SuperscriptBox["r", "n\[Theta]"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["bz", "2"], " ", "nz", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]]}], "+", 
                RowBox[{
                 SuperscriptBox["b\[Theta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"c", "[", "r", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"bz", " ", "k", " ", "m", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                   RowBox[{"b\[Theta]", " ", 
                    SuperscriptBox["r", "n\[Theta]"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
                 RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
                RowBox[{"b\[Theta]", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "n\[Theta]"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"bz", " ", "k", " ", 
               SuperscriptBox["r", 
                RowBox[{"1", "+", "nz"}]]}], "+", 
              RowBox[{"b\[Theta]", " ", "m", " ", 
               SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalOmega]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "3"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox[
               RowBox[{"c", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalOmega]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], ")"}], 
      "/", 
      RowBox[{"(", 
       RowBox[{"m", " ", 
        RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["m", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"bz", " ", "k", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]]}], "+", 
                RowBox[{"b\[Theta]", " ", "m", " ", 
                 SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]]}], "+", 
                RowBox[{
                 SuperscriptBox["b\[Theta]", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", " ", 
        RowBox[{"\[CapitalOmega]", "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["m", "3"]}], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["bz", "2"], " ", "m", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "nz"}], ")"}], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]]}], "+", 
             RowBox[{
              SuperscriptBox["b\[Theta]", "2"], " ", "m", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "n\[Theta]"}]]}], "+", 
             RowBox[{"bz", " ", "b\[Theta]", " ", "k", " ", 
              SuperscriptBox["r", 
               RowBox[{"1", "+", "nz", "+", "n\[Theta]"}]]}], "+", 
             RowBox[{"m", " ", 
              SuperscriptBox[
               RowBox[{"c", "[", "r", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "+", 
                RowBox[{"r", " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{"m", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"bz", " ", "k", " ", 
              SuperscriptBox["r", 
               RowBox[{"1", "+", "nz"}]]}], "+", 
             RowBox[{"b\[Theta]", " ", "m", " ", 
              SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], " ", 
           RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"b\[Theta]", " ", 
              SuperscriptBox["r", "n\[Theta]"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["bz", "2"], " ", "nz", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]]}], "+", 
                RowBox[{
                 SuperscriptBox["b\[Theta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"c", "[", "r", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"bz", " ", "k", " ", "m", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                   RowBox[{"b\[Theta]", " ", 
                    SuperscriptBox["r", "n\[Theta]"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
                 RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
                RowBox[{"b\[Theta]", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "n\[Theta]"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"bz", " ", "k", " ", 
               SuperscriptBox["r", 
                RowBox[{"1", "+", "nz"}]]}], "+", 
              RowBox[{"b\[Theta]", " ", "m", " ", 
               SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalOmega]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "3"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox[
               RowBox[{"c", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalOmega]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], ")"}], 
      "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["m", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"bz", " ", "k", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]]}], "+", 
                RowBox[{"b\[Theta]", " ", "m", " ", 
                 SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]]}], "+", 
                RowBox[{
                 SuperscriptBox["b\[Theta]", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "r", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["K", "2"], "[", "r", "]"}], " ", 
        RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b\[Theta]", " ", 
           SuperscriptBox["r", "n\[Theta]"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"bz", " ", "k", " ", 
              SuperscriptBox["r", 
               RowBox[{"1", "+", "nz"}]]}], "+", 
             RowBox[{"b\[Theta]", " ", "m", " ", 
              SuperscriptBox["r", "n\[Theta]"]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "3"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           RowBox[{"c", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"bz", " ", "k", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]]}], "+", 
                RowBox[{"b\[Theta]", " ", "m", " ", 
                 SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["c", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"bz", " ", "k", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]]}], "+", 
                RowBox[{"b\[Theta]", " ", "m", " ", 
                 SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"bz", " ", "k", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{"b\[Theta]", " ", "m", " ", 
                 SuperscriptBox["r", "n\[Theta]"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m", "2"], " ", "n\[Theta]"}], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                 RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
                RowBox[{"r", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
             "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["b\[Theta]", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "n\[Theta]"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n\[Theta]"}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n\[Theta]"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"\[Sigma]", "[", "r", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
                RowBox[{"r", " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
             "-", 
             RowBox[{"2", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]]}], "+", 
                RowBox[{
                 SuperscriptBox["b\[Theta]", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "3"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m", "2"], "+", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"c", "[", "r", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"bz", " ", "k", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", "nz"}]]}], "+", 
                 RowBox[{"b\[Theta]", " ", "m", " ", 
                  SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["bz", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "nz"}]]}], "+", 
                 RowBox[{
                  SuperscriptBox["b\[Theta]", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
          ")"}], "2"], " ", 
        RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "r", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"bz", " ", "k", " ", 
               SuperscriptBox["r", 
                RowBox[{"1", "+", "nz"}]]}], "+", 
              RowBox[{"b\[Theta]", " ", "m", " ", 
               SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["bz", "2"], " ", "nz", " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]]}], "+", 
             RowBox[{
              SuperscriptBox["b\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["r", "4"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "+", 
             RowBox[{"r", " ", 
              RowBox[{
               SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["bz", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "nz"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", "nz"}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["b\[Theta]", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "n\[Theta]"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", "n\[Theta]"}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "n\[Theta]"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
             RowBox[{"r", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]]}], "+", 
                RowBox[{
                 SuperscriptBox["b\[Theta]", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"b\[Theta]", " ", "m", " ", 
           SuperscriptBox["r", 
            RowBox[{"3", "+", "n\[Theta]"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"bz", " ", "k", " ", 
              SuperscriptBox["r", 
               RowBox[{"1", "+", "nz"}]]}], "+", 
             RowBox[{"b\[Theta]", " ", "m", " ", 
              SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], " ", 
           RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalOmega]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["r", "5"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalOmega]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           RowBox[{"c", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"bz", " ", "k", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]]}], "+", 
                RowBox[{"b\[Theta]", " ", "m", " ", 
                 SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["c", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"bz", " ", "k", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]]}], "+", 
                RowBox[{"b\[Theta]", " ", "m", " ", 
                 SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"bz", " ", "k", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{"b\[Theta]", " ", "m", " ", 
                 SuperscriptBox["r", "n\[Theta]"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m", "2"], " ", "n\[Theta]"}], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                 RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
                RowBox[{"r", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
             "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["b\[Theta]", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "n\[Theta]"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n\[Theta]"}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n\[Theta]"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"\[Sigma]", "[", "r", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
                RowBox[{"r", " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
             "-", 
             RowBox[{"2", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]]}], "+", 
                RowBox[{
                 SuperscriptBox["b\[Theta]", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "3"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m", "2"], "+", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"c", "[", "r", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"bz", " ", "k", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", "nz"}]]}], "+", 
                 RowBox[{"b\[Theta]", " ", "m", " ", 
                  SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["bz", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "nz"}]]}], "+", 
                 RowBox[{
                  SuperscriptBox["b\[Theta]", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
          ")"}], "2"]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", "bz", " ", "b\[Theta]", " ", "m", " ", 
        SuperscriptBox["r", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "nz", "+", "n\[Theta]"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"bz", " ", 
           SuperscriptBox["r", "nz"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"bz", " ", "k", " ", 
              SuperscriptBox["r", 
               RowBox[{"1", "+", "nz"}]]}], "+", 
             RowBox[{"b\[Theta]", " ", "m", " ", 
              SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["bz", "2"], " ", "nz", " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]]}], "+", 
             RowBox[{
              SuperscriptBox["b\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["bz", "2"]}], " ", "k", " ", "nz", " ", 
              SuperscriptBox["r", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "nz"}]}]]}], "+", 
             RowBox[{"bz", " ", "b\[Theta]", " ", "m", " ", 
              SuperscriptBox["r", 
               RowBox[{"nz", "+", "n\[Theta]"}]]}], "-", 
             RowBox[{
              SuperscriptBox["b\[Theta]", "2"], " ", "k", " ", "n\[Theta]", 
              " ", 
              SuperscriptBox["r", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "n\[Theta]"}]}]]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
          RowBox[{"bz", " ", "b\[Theta]", " ", "m", " ", 
           SuperscriptBox["r", 
            RowBox[{"3", "+", "nz", "+", "n\[Theta]"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalOmega]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "+", 
          RowBox[{"r", " ", 
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"bz", " ", 
              SuperscriptBox["r", "nz"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"bz", " ", "k", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]]}], "+", 
                RowBox[{"b\[Theta]", " ", "m", " ", 
                 SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{"k", " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", "+", 
                   RowBox[{"2", " ", "nz"}]}]]}], "-", 
                RowBox[{
                 SuperscriptBox["b\[Theta]", "2"], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "n\[Theta]"}]]}], "-", 
                RowBox[{
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", "3"], " ", 
                 SuperscriptBox[
                  RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
             "-", 
             RowBox[{"k", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
              SuperscriptBox[
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Sigma]", "[", "r", "]"}], "+", 
                RowBox[{"r", " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["m", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"bz", " ", "k", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]]}], "+", 
                RowBox[{"b\[Theta]", " ", "m", " ", 
                 SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]]}], "+", 
                RowBox[{
                 SuperscriptBox["b\[Theta]", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", "bz", " ", "b\[Theta]", " ", "m", " ", "nz", " ", 
        SuperscriptBox["r", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "nz", "+", "n\[Theta]"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"bz", " ", 
           SuperscriptBox["r", "nz"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"bz", " ", "k", " ", 
              SuperscriptBox["r", 
               RowBox[{"1", "+", "nz"}]]}], "+", 
             RowBox[{"b\[Theta]", " ", "m", " ", 
              SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["bz", "2"], " ", "nz", " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]]}], "+", 
             RowBox[{
              SuperscriptBox["b\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["bz", "2"]}], " ", "k", " ", "nz", " ", 
              SuperscriptBox["r", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "nz"}]}]]}], "+", 
             RowBox[{"bz", " ", "b\[Theta]", " ", "m", " ", 
              SuperscriptBox["r", 
               RowBox[{"nz", "+", "n\[Theta]"}]]}], "-", 
             RowBox[{
              SuperscriptBox["b\[Theta]", "2"], " ", "k", " ", "n\[Theta]", 
              " ", 
              SuperscriptBox["r", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "n\[Theta]"}]}]]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
          RowBox[{"bz", " ", "b\[Theta]", " ", "m", " ", 
           SuperscriptBox["r", 
            RowBox[{"3", "+", "nz", "+", "n\[Theta]"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalOmega]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "+", 
          RowBox[{"r", " ", 
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"bz", " ", 
              SuperscriptBox["r", "nz"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"bz", " ", "k", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]]}], "+", 
                RowBox[{"b\[Theta]", " ", "m", " ", 
                 SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{"k", " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", "+", 
                   RowBox[{"2", " ", "nz"}]}]]}], "-", 
                RowBox[{
                 SuperscriptBox["b\[Theta]", "2"], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "n\[Theta]"}]]}], "-", 
                RowBox[{
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", "3"], " ", 
                 SuperscriptBox[
                  RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
             "-", 
             RowBox[{"k", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
              SuperscriptBox[
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Sigma]", "[", "r", "]"}], "+", 
                RowBox[{"r", " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["m", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"bz", " ", "k", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]]}], "+", 
                RowBox[{"b\[Theta]", " ", "m", " ", 
                 SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]]}], "+", 
                RowBox[{
                 SuperscriptBox["b\[Theta]", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "2", " ", "bz", " ", "b\[Theta]", " ", "m", " ", "n\[Theta]", " ", 
        SuperscriptBox["r", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "nz", "+", "n\[Theta]"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"bz", " ", 
           SuperscriptBox["r", "nz"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"bz", " ", "k", " ", 
              SuperscriptBox["r", 
               RowBox[{"1", "+", "nz"}]]}], "+", 
             RowBox[{"b\[Theta]", " ", "m", " ", 
              SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["bz", "2"], " ", "nz", " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]]}], "+", 
             RowBox[{
              SuperscriptBox["b\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["bz", "2"]}], " ", "k", " ", "nz", " ", 
              SuperscriptBox["r", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "nz"}]}]]}], "+", 
             RowBox[{"bz", " ", "b\[Theta]", " ", "m", " ", 
              SuperscriptBox["r", 
               RowBox[{"nz", "+", "n\[Theta]"}]]}], "-", 
             RowBox[{
              SuperscriptBox["b\[Theta]", "2"], " ", "k", " ", "n\[Theta]", 
              " ", 
              SuperscriptBox["r", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "n\[Theta]"}]}]]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
          RowBox[{"bz", " ", "b\[Theta]", " ", "m", " ", 
           SuperscriptBox["r", 
            RowBox[{"3", "+", "nz", "+", "n\[Theta]"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalOmega]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "+", 
          RowBox[{"r", " ", 
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"bz", " ", 
              SuperscriptBox["r", "nz"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"bz", " ", "k", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]]}], "+", 
                RowBox[{"b\[Theta]", " ", "m", " ", 
                 SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{"k", " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", "+", 
                   RowBox[{"2", " ", "nz"}]}]]}], "-", 
                RowBox[{
                 SuperscriptBox["b\[Theta]", "2"], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "n\[Theta]"}]]}], "-", 
                RowBox[{
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", "3"], " ", 
                 SuperscriptBox[
                  RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
             "-", 
             RowBox[{"k", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
              SuperscriptBox[
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Sigma]", "[", "r", "]"}], "+", 
                RowBox[{"r", " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["m", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"bz", " ", "k", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]]}], "+", 
                RowBox[{"b\[Theta]", " ", "m", " ", 
                 SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]]}], "+", 
                RowBox[{
                 SuperscriptBox["b\[Theta]", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", " ", 
        SuperscriptBox["b\[Theta]", "2"], " ", "k", " ", 
        SuperscriptBox["r", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n\[Theta]"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"bz", " ", 
           SuperscriptBox["r", "nz"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"bz", " ", "k", " ", 
              SuperscriptBox["r", 
               RowBox[{"1", "+", "nz"}]]}], "+", 
             RowBox[{"b\[Theta]", " ", "m", " ", 
              SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["bz", "2"], " ", "nz", " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]]}], "+", 
             RowBox[{
              SuperscriptBox["b\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["bz", "2"]}], " ", "k", " ", "nz", " ", 
              SuperscriptBox["r", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "nz"}]}]]}], "+", 
             RowBox[{"bz", " ", "b\[Theta]", " ", "m", " ", 
              SuperscriptBox["r", 
               RowBox[{"nz", "+", "n\[Theta]"}]]}], "-", 
             RowBox[{
              SuperscriptBox["b\[Theta]", "2"], " ", "k", " ", "n\[Theta]", 
              " ", 
              SuperscriptBox["r", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "n\[Theta]"}]}]]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
          RowBox[{"bz", " ", "b\[Theta]", " ", "m", " ", 
           SuperscriptBox["r", 
            RowBox[{"3", "+", "nz", "+", "n\[Theta]"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalOmega]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "+", 
          RowBox[{"r", " ", 
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"bz", " ", 
              SuperscriptBox["r", "nz"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"bz", " ", "k", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]]}], "+", 
                RowBox[{"b\[Theta]", " ", "m", " ", 
                 SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{"k", " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", "+", 
                   RowBox[{"2", " ", "nz"}]}]]}], "-", 
                RowBox[{
                 SuperscriptBox["b\[Theta]", "2"], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "n\[Theta]"}]]}], "-", 
                RowBox[{
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", "3"], " ", 
                 SuperscriptBox[
                  RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
             "-", 
             RowBox[{"k", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
              SuperscriptBox[
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Sigma]", "[", "r", "]"}], "+", 
                RowBox[{"r", " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["m", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"bz", " ", "k", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]]}], "+", 
                RowBox[{"b\[Theta]", " ", "m", " ", 
                 SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]]}], "+", 
                RowBox[{
                 SuperscriptBox["b\[Theta]", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", " ", 
        SuperscriptBox["b\[Theta]", "2"], " ", "k", " ", "n\[Theta]", " ", 
        SuperscriptBox["r", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n\[Theta]"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"bz", " ", 
           SuperscriptBox["r", "nz"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"bz", " ", "k", " ", 
              SuperscriptBox["r", 
               RowBox[{"1", "+", "nz"}]]}], "+", 
             RowBox[{"b\[Theta]", " ", "m", " ", 
              SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["bz", "2"], " ", "nz", " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]]}], "+", 
             RowBox[{
              SuperscriptBox["b\[Theta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["bz", "2"]}], " ", "k", " ", "nz", " ", 
              SuperscriptBox["r", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "nz"}]}]]}], "+", 
             RowBox[{"bz", " ", "b\[Theta]", " ", "m", " ", 
              SuperscriptBox["r", 
               RowBox[{"nz", "+", "n\[Theta]"}]]}], "-", 
             RowBox[{
              SuperscriptBox["b\[Theta]", "2"], " ", "k", " ", "n\[Theta]", 
              " ", 
              SuperscriptBox["r", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "n\[Theta]"}]}]]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
          RowBox[{"bz", " ", "b\[Theta]", " ", "m", " ", 
           SuperscriptBox["r", 
            RowBox[{"3", "+", "nz", "+", "n\[Theta]"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalOmega]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "+", 
          RowBox[{"r", " ", 
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"bz", " ", 
              SuperscriptBox["r", "nz"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"bz", " ", "k", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]]}], "+", 
                RowBox[{"b\[Theta]", " ", "m", " ", 
                 SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{"k", " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", "+", 
                   RowBox[{"2", " ", "nz"}]}]]}], "-", 
                RowBox[{
                 SuperscriptBox["b\[Theta]", "2"], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "n\[Theta]"}]]}], "-", 
                RowBox[{
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", "3"], " ", 
                 SuperscriptBox[
                  RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
             "-", 
             RowBox[{"k", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
              SuperscriptBox[
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Sigma]", "[", "r", "]"}], "+", 
                RowBox[{"r", " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["m", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"bz", " ", "k", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]]}], "+", 
                RowBox[{"b\[Theta]", " ", "m", " ", 
                 SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]]}], "+", 
                RowBox[{
                 SuperscriptBox["b\[Theta]", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "r", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"bz", " ", "k", " ", 
              SuperscriptBox["r", 
               RowBox[{"1", "+", "nz"}]]}], "+", 
             RowBox[{"b\[Theta]", " ", "m", " ", 
              SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["bz", "3"], " ", "k", " ", "nz", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", 
                   RowBox[{"3", " ", "nz"}]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["bz", "2"], " ", "b\[Theta]", " ", "m", " ", 
                 "nz", " ", 
                 SuperscriptBox["r", 
                  RowBox[{
                   RowBox[{"2", " ", "nz"}], "+", "n\[Theta]"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"nz", "+", "n\[Theta]"}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz", "+", "n\[Theta]"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{"bz", " ", 
                 SuperscriptBox["b\[Theta]", "2"], " ", "k", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz", "+", 
                   RowBox[{"2", " ", "n\[Theta]"}]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz", "+", "n\[Theta]"}], ")"}]}], "+", 
                   
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "nz", "+", "n\[Theta]"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["b\[Theta]", "3"], " ", "m", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"3", " ", "n\[Theta]"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["m", "2"], " ", "n\[Theta]"}], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "n\[Theta]"}]}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"b\[Theta]", " ", "m", " ", 
              SuperscriptBox["r", 
               RowBox[{"4", "+", "n\[Theta]"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}]}],
           "-", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["r", "4"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "+", 
             RowBox[{
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
             RowBox[{"r", " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], "+", 
                RowBox[{"r", " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalSigma]", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m", "2"], " ", "nz", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "nz", "+", 
                    SuperscriptBox["nz", "2"]}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["b\[Theta]", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "n\[Theta]"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m", "2"], " ", "n\[Theta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n\[Theta]"}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n\[Theta]", "+", 
                    SuperscriptBox["n\[Theta]", "2"]}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "4"], " ", 
              SuperscriptBox[
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
             RowBox[{"r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "nz"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["b\[Theta]", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "n\[Theta]"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "n\[Theta]"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", "n\[Theta]"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], "+", 
                RowBox[{"r", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]]}], "+", 
                   RowBox[{
                    SuperscriptBox["b\[Theta]", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalSigma]", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
            ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["r", "5"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", "r", " ", 
              RowBox[{
               SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"9", " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], "+", 
                RowBox[{"r", " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalOmega]", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{"m", " ", 
           SuperscriptBox["r", "3"], " ", 
           RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["bz", "2"], " ", "m", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["b\[Theta]", "2"], " ", "m", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "n\[Theta]"}]]}], "+", 
                RowBox[{"bz", " ", "b\[Theta]", " ", "k", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz", "+", "n\[Theta]"}]]}]}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["b\[Theta]", "2"], " ", "m", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "n\[Theta]"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["bz", "2"], " ", "m", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", "nz"}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                   RowBox[{"bz", " ", "b\[Theta]", " ", "k", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz", "+", "n\[Theta]"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "nz", "+", "n\[Theta]"}], ")"}]}], "+", 
                    
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", "nz", "+", "n\[Theta]"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], "+", 
                RowBox[{"b\[Theta]", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "n\[Theta]"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"bz", " ", "k", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                   RowBox[{"b\[Theta]", " ", "m", " ", 
                    SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalOmega]", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"bz", " ", "k", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]]}], "+", 
                RowBox[{"b\[Theta]", " ", "m", " ", 
                 SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]]}], "+", 
                RowBox[{
                 SuperscriptBox["b\[Theta]", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"r", " ", 
        RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "bz"}], " ", "m", " ", 
          SuperscriptBox["r", "nz"]}], "+", 
         RowBox[{"b\[Theta]", " ", "k", " ", 
          SuperscriptBox["r", 
           RowBox[{"1", "+", "n\[Theta]"}]]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "b\[Theta]", " ", "m", " ", 
            SuperscriptBox["r", 
             RowBox[{"1", "+", "n\[Theta]"}]], " ", 
            RowBox[{
             SuperscriptBox["K", "2"], "[", "r", "]"}], " ", 
            RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"bz", " ", "b\[Theta]", " ", 
               SuperscriptBox["r", 
                RowBox[{"nz", "+", "n\[Theta]"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
              RowBox[{"k", " ", "m", " ", "r", " ", 
               SuperscriptBox[
                RowBox[{"c", "[", "r", "]"}], "2"], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], ")"}],
           "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m", "2"], "+", 
                  RowBox[{
                   SuperscriptBox["k", "2"], " ", 
                   SuperscriptBox["r", "2"]}]}], ")"}]}], " ", 
               SuperscriptBox[
                RowBox[{"c", "[", "r", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"bz", " ", "k", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                    RowBox[{"b\[Theta]", " ", "m", " ", 
                    SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], 
              "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]]}], "+", 
                    RowBox[{
                    SuperscriptBox["b\[Theta]", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
             ")"}], " ", 
            RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "bz", " ", "m", " ", 
            SuperscriptBox["r", 
             RowBox[{"1", "+", "nz"}]], " ", 
            RowBox[{
             SuperscriptBox["K", "2"], "[", "r", "]"}], " ", 
            RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["b\[Theta]", "2"]}], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "n\[Theta]"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox[
                RowBox[{"c", "[", "r", "]"}], "2"], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], ")"}],
           "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m", "2"], "+", 
                  RowBox[{
                   SuperscriptBox["k", "2"], " ", 
                   SuperscriptBox["r", "2"]}]}], ")"}]}], " ", 
               SuperscriptBox[
                RowBox[{"c", "[", "r", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"bz", " ", "k", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                    RowBox[{"b\[Theta]", " ", "m", " ", 
                    SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], 
              "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]]}], "+", 
                    RowBox[{
                    SuperscriptBox["b\[Theta]", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
             ")"}], " ", 
            RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"b\[Theta]", " ", "m", " ", 
            SuperscriptBox["r", 
             RowBox[{"2", "+", "n\[Theta]"}]], " ", 
            RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"bz", " ", "b\[Theta]", " ", 
               SuperscriptBox["r", 
                RowBox[{"nz", "+", "n\[Theta]"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
              RowBox[{"k", " ", "m", " ", "r", " ", 
               SuperscriptBox[
                RowBox[{"c", "[", "r", "]"}], "2"], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               SuperscriptBox["K", "2"], ")"}], "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m", "2"], "+", 
                  RowBox[{
                   SuperscriptBox["k", "2"], " ", 
                   SuperscriptBox["r", "2"]}]}], ")"}]}], " ", 
               SuperscriptBox[
                RowBox[{"c", "[", "r", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"bz", " ", "k", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                    RowBox[{"b\[Theta]", " ", "m", " ", 
                    SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], 
              "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]]}], "+", 
                    RowBox[{
                    SuperscriptBox["b\[Theta]", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
             ")"}], " ", 
            RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"bz", " ", "m", " ", 
            SuperscriptBox["r", 
             RowBox[{"2", "+", "nz"}]], " ", 
            RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["b\[Theta]", "2"]}], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "n\[Theta]"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox[
                RowBox[{"c", "[", "r", "]"}], "2"], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               SuperscriptBox["K", "2"], ")"}], "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m", "2"], "+", 
                  RowBox[{
                   SuperscriptBox["k", "2"], " ", 
                   SuperscriptBox["r", "2"]}]}], ")"}]}], " ", 
               SuperscriptBox[
                RowBox[{"c", "[", "r", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"bz", " ", "k", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                    RowBox[{"b\[Theta]", " ", "m", " ", 
                    SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], 
              "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]]}], "+", 
                    RowBox[{
                    SuperscriptBox["b\[Theta]", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
             ")"}], " ", 
            RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"b\[Theta]", " ", "m", " ", 
            SuperscriptBox["r", 
             RowBox[{"1", "+", "n\[Theta]"}]], " ", 
            RowBox[{
             SuperscriptBox["K", "2"], "[", "r", "]"}], " ", 
            RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"bz", " ", "b\[Theta]", " ", 
               SuperscriptBox["r", 
                RowBox[{"nz", "+", "n\[Theta]"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"nz", "+", "n\[Theta]"}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "nz", "+", "n\[Theta]"}], ")"}], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
              RowBox[{"2", " ", "k", " ", "m", " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"c", "[", "r", "]"}], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["c", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "-", 
              RowBox[{"k", " ", "m", " ", "r", " ", 
               SuperscriptBox[
                RowBox[{"c", "[", "r", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "+", 
                 RowBox[{"r", " ", 
                  RowBox[{
                   SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
             ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m", "2"], "+", 
                  RowBox[{
                   SuperscriptBox["k", "2"], " ", 
                   SuperscriptBox["r", "2"]}]}], ")"}]}], " ", 
               SuperscriptBox[
                RowBox[{"c", "[", "r", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"bz", " ", "k", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                    RowBox[{"b\[Theta]", " ", "m", " ", 
                    SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], 
              "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]]}], "+", 
                    RowBox[{
                    SuperscriptBox["b\[Theta]", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
             ")"}], " ", 
            RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], ")"}]}], "+", 
         FractionBox[
          RowBox[{"2", " ", "bz", " ", 
           SuperscriptBox["r", "nz"], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalOmega]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], 
          RowBox[{"m", " ", 
           RowBox[{"\[Sigma]", "[", "r", "]"}]}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"bz", " ", "m", " ", 
            SuperscriptBox["r", 
             RowBox[{"2", "+", "nz"}]], " ", 
            RowBox[{
             SuperscriptBox["K", "2"], "[", "r", "]"}], " ", 
            RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["b\[Theta]", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "n\[Theta]"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox[
                RowBox[{"c", "[", "r", "]"}], "2"], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "-", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["\[CapitalOmega]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["m", "2"]}], "-", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"c", "[", "r", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"bz", " ", "k", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                    RowBox[{"b\[Theta]", " ", "m", " ", 
                    SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], 
              "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]]}], "+", 
                    RowBox[{
                    SuperscriptBox["b\[Theta]", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
             ")"}], " ", 
            SuperscriptBox[
             RowBox[{"\[CapitalOmega]", "[", "r", "]"}], "2"]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"b\[Theta]", " ", "m", " ", 
            SuperscriptBox["r", 
             RowBox[{"2", "+", "n\[Theta]"}]], " ", 
            RowBox[{
             SuperscriptBox["K", "2"], "[", "r", "]"}], " ", 
            RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"bz", " ", "b\[Theta]", " ", 
               SuperscriptBox["r", 
                RowBox[{"nz", "+", "n\[Theta]"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
              RowBox[{"k", " ", "m", " ", "r", " ", 
               SuperscriptBox[
                RowBox[{"c", "[", "r", "]"}], "2"], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["\[CapitalOmega]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m", "2"], "+", 
                  RowBox[{
                   SuperscriptBox["k", "2"], " ", 
                   SuperscriptBox["r", "2"]}]}], ")"}]}], " ", 
               SuperscriptBox[
                RowBox[{"c", "[", "r", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"bz", " ", "k", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                    RowBox[{"b\[Theta]", " ", "m", " ", 
                    SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], 
              "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]]}], "+", 
                    RowBox[{
                    SuperscriptBox["b\[Theta]", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
             ")"}], " ", 
            SuperscriptBox[
             RowBox[{"\[CapitalOmega]", "[", "r", "]"}], "2"]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"b\[Theta]", " ", "m", " ", 
            SuperscriptBox["r", 
             RowBox[{"2", "+", "n\[Theta]"}]], " ", 
            RowBox[{
             SuperscriptBox["K", "2"], "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"bz", " ", "b\[Theta]", " ", 
               SuperscriptBox["r", 
                RowBox[{"nz", "+", "n\[Theta]"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
              RowBox[{"k", " ", "m", " ", "r", " ", 
               SuperscriptBox[
                RowBox[{"c", "[", "r", "]"}], "2"], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["\[CapitalOmega]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"c", "[", "r", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"bz", " ", "k", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                    RowBox[{"b\[Theta]", " ", "m", " ", 
                    SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], 
              "-", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]]}], "+", 
                    RowBox[{
                    SuperscriptBox["b\[Theta]", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
             ")"}], " ", 
            RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"bz", " ", "m", " ", 
            SuperscriptBox["r", 
             RowBox[{"2", "+", "nz"}]], " ", 
            RowBox[{
             SuperscriptBox["K", "2"], "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["b\[Theta]", "2"]}], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "n\[Theta]"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox[
                RowBox[{"c", "[", "r", "]"}], "2"], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["\[CapitalOmega]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"c", "[", "r", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"bz", " ", "k", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                    RowBox[{"b\[Theta]", " ", "m", " ", 
                    SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], 
              "-", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]]}], "+", 
                    RowBox[{
                    SuperscriptBox["b\[Theta]", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
             ")"}], " ", 
            RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], ")"}]}], "-", 
         FractionBox[
          RowBox[{"2", " ", "bz", " ", 
           SuperscriptBox["r", 
            RowBox[{"1", "+", "nz"}]], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["\[CapitalOmega]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], "2"]}], 
          RowBox[{"m", " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"]}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"bz", " ", "m", " ", 
            SuperscriptBox["r", 
             RowBox[{"1", "+", "nz"}]], " ", 
            RowBox[{
             SuperscriptBox["K", "2"], "[", "r", "]"}], " ", 
            RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["b\[Theta]", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "n\[Theta]"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", "n\[Theta]"}], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "3"], " ", 
               RowBox[{"c", "[", "r", "]"}], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["c", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "-", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox[
                RowBox[{"c", "[", "r", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
                 RowBox[{"r", " ", 
                  RowBox[{
                   SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
              "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
                 RowBox[{"r", " ", 
                  RowBox[{
                   SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
              "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "3"], " ", 
               RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m", "2"], "+", 
                  RowBox[{
                   SuperscriptBox["k", "2"], " ", 
                   SuperscriptBox["r", "2"]}]}], ")"}]}], " ", 
               SuperscriptBox[
                RowBox[{"c", "[", "r", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"bz", " ", "k", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                    RowBox[{"b\[Theta]", " ", "m", " ", 
                    SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], 
              "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]]}], "+", 
                    RowBox[{
                    SuperscriptBox["b\[Theta]", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
             ")"}], " ", 
            RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "bz", " ", 
            SuperscriptBox["r", "nz"], " ", 
            RowBox[{
             SuperscriptBox["\[CapitalSigma]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["m", "3"]}], " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["bz", "2"], " ", "m", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "nz"}], ")"}], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "nz"}]]}], "+", 
                 RowBox[{
                  SuperscriptBox["b\[Theta]", "2"], " ", "m", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "n\[Theta]"}]]}], "+", 
                 RowBox[{"bz", " ", "b\[Theta]", " ", "k", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", "nz", "+", "n\[Theta]"}]]}], "+", 
                 RowBox[{"m", " ", 
                  SuperscriptBox[
                   RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{"m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"bz", " ", "k", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", "nz"}]]}], "+", 
                 RowBox[{"b\[Theta]", " ", "m", " ", 
                  SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], " ", 
               RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"b\[Theta]", " ", 
                  SuperscriptBox["r", "n\[Theta]"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["bz", "2"], " ", "nz", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]]}], "+", 
                    RowBox[{
                    SuperscriptBox["b\[Theta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"bz", " ", "k", " ", "m", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                    RowBox[{"b\[Theta]", " ", 
                    SuperscriptBox["r", "n\[Theta]"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
                    RowBox[{"b\[Theta]", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "n\[Theta]"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{"r", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"bz", " ", "k", " ", 
                   SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                  RowBox[{"b\[Theta]", " ", "m", " ", 
                   SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"c", "[", "r", "]"}], "2"], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "-", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "3"], " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["bz", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "nz"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
               
               RowBox[{
                SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"m", " ", 
            RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["m", "2"]}], "-", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"c", "[", "r", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"bz", " ", "k", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                    RowBox[{"b\[Theta]", " ", "m", " ", 
                    SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], 
              "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]]}], "+", 
                    RowBox[{
                    SuperscriptBox["b\[Theta]", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
             ")"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "bz", " ", 
            SuperscriptBox["r", "nz"], " ", 
            RowBox[{
             SuperscriptBox["\[CapitalOmega]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["m", "3"]}], " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["bz", "2"], " ", "m", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "nz"}], ")"}], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "nz"}]]}], "+", 
                 RowBox[{
                  SuperscriptBox["b\[Theta]", "2"], " ", "m", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "n\[Theta]"}]]}], "+", 
                 RowBox[{"bz", " ", "b\[Theta]", " ", "k", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", "nz", "+", "n\[Theta]"}]]}], "+", 
                 RowBox[{"m", " ", 
                  SuperscriptBox[
                   RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{"m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"bz", " ", "k", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", "nz"}]]}], "+", 
                 RowBox[{"b\[Theta]", " ", "m", " ", 
                  SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], " ", 
               RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"b\[Theta]", " ", 
                  SuperscriptBox["r", "n\[Theta]"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["bz", "2"], " ", "nz", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]]}], "+", 
                    RowBox[{
                    SuperscriptBox["b\[Theta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"bz", " ", "k", " ", "m", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                    RowBox[{"b\[Theta]", " ", 
                    SuperscriptBox["r", "n\[Theta]"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
                    RowBox[{"b\[Theta]", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "n\[Theta]"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{"r", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"bz", " ", "k", " ", 
                   SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                  RowBox[{"b\[Theta]", " ", "m", " ", 
                   SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"c", "[", "r", "]"}], "2"], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "-", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "3"], " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["bz", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "nz"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
               
               RowBox[{
                SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"m", " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["m", "2"]}], "-", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"c", "[", "r", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"bz", " ", "k", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                    RowBox[{"b\[Theta]", " ", "m", " ", 
                    SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], 
              "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]]}], "+", 
                    RowBox[{
                    SuperscriptBox["b\[Theta]", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
             ")"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"b\[Theta]", " ", "m", " ", 
            SuperscriptBox["r", 
             RowBox[{"1", "+", "n\[Theta]"}]], " ", 
            RowBox[{
             SuperscriptBox["K", "2"], "[", "r", "]"}], " ", 
            RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"bz", " ", "b\[Theta]", " ", 
               SuperscriptBox["r", 
                RowBox[{"nz", "+", "n\[Theta]"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
              RowBox[{"k", " ", "m", " ", "r", " ", 
               SuperscriptBox[
                RowBox[{"c", "[", "r", "]"}], "2"], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], " ", 
               RowBox[{"c", "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"bz", " ", "k", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                    RowBox[{"b\[Theta]", " ", "m", " ", 
                    SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
               
               RowBox[{
                SuperscriptBox["c", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "-", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"c", "[", "r", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"bz", " ", "k", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                    RowBox[{"b\[Theta]", " ", "m", " ", 
                    SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"bz", " ", "k", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                    RowBox[{"b\[Theta]", " ", "m", " ", 
                    SuperscriptBox["r", "n\[Theta]"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", "n\[Theta]"}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                    RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
                 "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                  RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
              "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["b\[Theta]", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "n\[Theta]"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n\[Theta]"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n\[Theta]"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
                  RowBox[{"\[Sigma]", "[", "r", "]"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", 
                    RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{"2", " ", "r", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]]}], "+", 
                    RowBox[{
                    SuperscriptBox["b\[Theta]", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "3"], " ", 
                  SuperscriptBox[
                   RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
             ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m", "2"], "+", 
                  RowBox[{
                   SuperscriptBox["k", "2"], " ", 
                   SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"bz", " ", "k", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                    RowBox[{"b\[Theta]", " ", "m", " ", 
                    SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
                  RowBox[{
                   SuperscriptBox["m", "2"], " ", 
                   SuperscriptBox["r", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                   RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], 
               "-", 
               RowBox[{
                SuperscriptBox["m", "2"], " ", 
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]]}], "+", 
                    RowBox[{
                    SuperscriptBox["b\[Theta]", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
                  RowBox[{
                   SuperscriptBox["m", "2"], " ", 
                   SuperscriptBox["r", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                   RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
              ")"}], "2"], " ", 
            RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"bz", " ", "m", " ", 
            SuperscriptBox["r", 
             RowBox[{"1", "+", "nz"}]], " ", 
            RowBox[{
             SuperscriptBox["K", "2"], "[", "r", "]"}], " ", 
            RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["b\[Theta]", "2"]}], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "n\[Theta]"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox[
                RowBox[{"c", "[", "r", "]"}], "2"], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], " ", 
               RowBox[{"c", "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"bz", " ", "k", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                    RowBox[{"b\[Theta]", " ", "m", " ", 
                    SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
               
               RowBox[{
                SuperscriptBox["c", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "-", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"c", "[", "r", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"bz", " ", "k", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                    RowBox[{"b\[Theta]", " ", "m", " ", 
                    SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"bz", " ", "k", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                    RowBox[{"b\[Theta]", " ", "m", " ", 
                    SuperscriptBox["r", "n\[Theta]"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", "n\[Theta]"}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                    RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
                 "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                  RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
              "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["b\[Theta]", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "n\[Theta]"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n\[Theta]"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n\[Theta]"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
                  RowBox[{"\[Sigma]", "[", "r", "]"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", 
                    RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{"2", " ", "r", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]]}], "+", 
                    RowBox[{
                    SuperscriptBox["b\[Theta]", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "3"], " ", 
                  SuperscriptBox[
                   RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
             ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m", "2"], "+", 
                  RowBox[{
                   SuperscriptBox["k", "2"], " ", 
                   SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"bz", " ", "k", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                    RowBox[{"b\[Theta]", " ", "m", " ", 
                    SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
                  RowBox[{
                   SuperscriptBox["m", "2"], " ", 
                   SuperscriptBox["r", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                   RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], 
               "-", 
               RowBox[{
                SuperscriptBox["m", "2"], " ", 
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]]}], "+", 
                    RowBox[{
                    SuperscriptBox["b\[Theta]", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
                  RowBox[{
                   SuperscriptBox["m", "2"], " ", 
                   SuperscriptBox["r", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                   RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
              ")"}], "2"], " ", 
            RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "bz", " ", 
            SuperscriptBox["r", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "nz"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["m", "3"]}], " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["bz", "2"], " ", "m", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "nz"}], ")"}], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "nz"}]]}], "+", 
                 RowBox[{
                  SuperscriptBox["b\[Theta]", "2"], " ", "m", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "n\[Theta]"}]]}], "+", 
                 RowBox[{"bz", " ", "b\[Theta]", " ", "k", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", "nz", "+", "n\[Theta]"}]]}], "+", 
                 RowBox[{"m", " ", 
                  SuperscriptBox[
                   RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{"m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"bz", " ", "k", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", "nz"}]]}], "+", 
                 RowBox[{"b\[Theta]", " ", "m", " ", 
                  SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], " ", 
               RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"b\[Theta]", " ", 
                  SuperscriptBox["r", "n\[Theta]"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["bz", "2"], " ", "nz", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]]}], "+", 
                    RowBox[{
                    SuperscriptBox["b\[Theta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"bz", " ", "k", " ", "m", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                    RowBox[{"b\[Theta]", " ", 
                    SuperscriptBox["r", "n\[Theta]"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
                    RowBox[{"b\[Theta]", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "n\[Theta]"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{"r", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"bz", " ", "k", " ", 
                   SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                  RowBox[{"b\[Theta]", " ", "m", " ", 
                   SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"c", "[", "r", "]"}], "2"], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "-", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "3"], " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["bz", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "nz"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
               
               RowBox[{
                SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], " ", 
               RowBox[{"c", "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"bz", " ", "k", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                    RowBox[{"b\[Theta]", " ", "m", " ", 
                    SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
               
               RowBox[{
                SuperscriptBox["c", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "-", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"c", "[", "r", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"bz", " ", "k", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                    RowBox[{"b\[Theta]", " ", "m", " ", 
                    SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"bz", " ", "k", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                    RowBox[{"b\[Theta]", " ", "m", " ", 
                    SuperscriptBox["r", "n\[Theta]"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", "n\[Theta]"}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                    RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
                 "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                  RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
              "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["b\[Theta]", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "n\[Theta]"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n\[Theta]"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n\[Theta]"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
                  RowBox[{"\[Sigma]", "[", "r", "]"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", 
                    RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{"2", " ", "r", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]]}], "+", 
                    RowBox[{
                    SuperscriptBox["b\[Theta]", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "3"], " ", 
                  SuperscriptBox[
                   RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
             ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"m", " ", 
            RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["m", "2"]}], "-", 
                  RowBox[{
                   SuperscriptBox["k", "2"], " ", 
                   SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"bz", " ", "k", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                    RowBox[{"b\[Theta]", " ", "m", " ", 
                    SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
                  RowBox[{
                   SuperscriptBox["m", "2"], " ", 
                   SuperscriptBox["r", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                   RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], 
               "+", 
               RowBox[{
                SuperscriptBox["m", "2"], " ", 
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]]}], "+", 
                    RowBox[{
                    SuperscriptBox["b\[Theta]", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
                  RowBox[{
                   SuperscriptBox["m", "2"], " ", 
                   SuperscriptBox["r", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                   RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
              ")"}], "2"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "b\[Theta]", " ", 
            SuperscriptBox["r", "n\[Theta]"], " ", 
            RowBox[{
             SuperscriptBox["\[CapitalSigma]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"bz", " ", 
               SuperscriptBox["r", "nz"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"bz", " ", "k", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", "nz"}]]}], "+", 
                 RowBox[{"b\[Theta]", " ", "m", " ", 
                  SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["bz", "2"], " ", "nz", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "nz"}]]}], "+", 
                 RowBox[{
                  SuperscriptBox["b\[Theta]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["bz", "2"]}], " ", "k", " ", "nz", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nz"}]}]]}], "+", 
                 RowBox[{"bz", " ", "b\[Theta]", " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"nz", "+", "n\[Theta]"}]]}], "-", 
                 RowBox[{
                  SuperscriptBox["b\[Theta]", "2"], " ", "k", " ", 
                  "n\[Theta]", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "n\[Theta]"}]}]]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
              RowBox[{"bz", " ", "b\[Theta]", " ", "m", " ", 
               SuperscriptBox["r", 
                RowBox[{"3", "+", "nz", "+", "n\[Theta]"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], " ", 
               RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "+", 
              RowBox[{"r", " ", 
               SuperscriptBox[
                RowBox[{"c", "[", "r", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"bz", " ", 
                  SuperscriptBox["r", "nz"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"bz", " ", "k", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                    RowBox[{"b\[Theta]", " ", "m", " ", 
                    SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                 RowBox[{"k", " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", "+", 
                    RowBox[{"2", " ", "nz"}]}]]}], "-", 
                    RowBox[{
                    SuperscriptBox["b\[Theta]", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "n\[Theta]"}]]}], "-", 
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox[
                    RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
                 "-", 
                 RowBox[{"k", " ", 
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
                  SuperscriptBox[
                   RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[Sigma]", "[", "r", "]"}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["m", "2"]}], "-", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"c", "[", "r", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"bz", " ", "k", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                    RowBox[{"b\[Theta]", " ", "m", " ", 
                    SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], 
              "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]]}], "+", 
                    RowBox[{
                    SuperscriptBox["b\[Theta]", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
             ")"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "b\[Theta]", " ", 
            SuperscriptBox["r", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n\[Theta]"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], " ", 
               RowBox[{"c", "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"bz", " ", "k", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                    RowBox[{"b\[Theta]", " ", "m", " ", 
                    SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
               
               RowBox[{
                SuperscriptBox["c", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "-", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"c", "[", "r", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"bz", " ", "k", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                    RowBox[{"b\[Theta]", " ", "m", " ", 
                    SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"bz", " ", "k", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                    RowBox[{"b\[Theta]", " ", "m", " ", 
                    SuperscriptBox["r", "n\[Theta]"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", "n\[Theta]"}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                    RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
                 "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                  RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
              "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["b\[Theta]", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "n\[Theta]"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n\[Theta]"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n\[Theta]"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
                  RowBox[{"\[Sigma]", "[", "r", "]"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", 
                    RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{"2", " ", "r", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]]}], "+", 
                    RowBox[{
                    SuperscriptBox["b\[Theta]", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "3"], " ", 
                  SuperscriptBox[
                   RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
             ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"bz", " ", 
               SuperscriptBox["r", "nz"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"bz", " ", "k", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", "nz"}]]}], "+", 
                 RowBox[{"b\[Theta]", " ", "m", " ", 
                  SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["bz", "2"], " ", "nz", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "nz"}]]}], "+", 
                 RowBox[{
                  SuperscriptBox["b\[Theta]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["bz", "2"]}], " ", "k", " ", "nz", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nz"}]}]]}], "+", 
                 RowBox[{"bz", " ", "b\[Theta]", " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"nz", "+", "n\[Theta]"}]]}], "-", 
                 RowBox[{
                  SuperscriptBox["b\[Theta]", "2"], " ", "k", " ", 
                  "n\[Theta]", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "n\[Theta]"}]}]]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
              RowBox[{"bz", " ", "b\[Theta]", " ", "m", " ", 
               SuperscriptBox["r", 
                RowBox[{"3", "+", "nz", "+", "n\[Theta]"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], " ", 
               RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "+", 
              RowBox[{"r", " ", 
               SuperscriptBox[
                RowBox[{"c", "[", "r", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"bz", " ", 
                  SuperscriptBox["r", "nz"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"bz", " ", "k", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                    RowBox[{"b\[Theta]", " ", "m", " ", 
                    SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                 RowBox[{"k", " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", "+", 
                    RowBox[{"2", " ", "nz"}]}]]}], "-", 
                    RowBox[{
                    SuperscriptBox["b\[Theta]", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "n\[Theta]"}]]}], "-", 
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox[
                    RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
                 "-", 
                 RowBox[{"k", " ", 
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
                  SuperscriptBox[
                   RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[Sigma]", "[", "r", "]"}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["m", "2"]}], "-", 
                  RowBox[{
                   SuperscriptBox["k", "2"], " ", 
                   SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"bz", " ", "k", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                    RowBox[{"b\[Theta]", " ", "m", " ", 
                    SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
                  RowBox[{
                   SuperscriptBox["m", "2"], " ", 
                   SuperscriptBox["r", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                   RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], 
               "+", 
               RowBox[{
                SuperscriptBox["m", "2"], " ", 
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]]}], "+", 
                    RowBox[{
                    SuperscriptBox["b\[Theta]", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
                  RowBox[{
                   SuperscriptBox["m", "2"], " ", 
                   SuperscriptBox["r", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                   RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
              ")"}], "2"]}], ")"}]}], "+", 
         FractionBox[
          RowBox[{"2", " ", "bz", " ", 
           SuperscriptBox["r", 
            RowBox[{"1", "+", "nz"}]], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalOmega]", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], 
          RowBox[{"m", " ", 
           RowBox[{"\[Sigma]", "[", "r", "]"}]}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "bz", " ", 
            SuperscriptBox["r", "nz"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["m", "3"], " ", "r", " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["bz", "2"], " ", "m", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "nz"}], ")"}], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "nz"}]]}], "+", 
                 RowBox[{
                  SuperscriptBox["b\[Theta]", "2"], " ", "m", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "n\[Theta]"}]]}], "+", 
                 RowBox[{"bz", " ", "b\[Theta]", " ", "k", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", "nz", "+", "n\[Theta]"}]]}], "+", 
                 RowBox[{"m", " ", 
                  SuperscriptBox[
                   RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
                ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["m", "3"], " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
               RowBox[{
                SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["bz", "2"], " ", "m", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "nz"}], ")"}], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "nz"}]]}], "+", 
                 RowBox[{
                  SuperscriptBox["b\[Theta]", "2"], " ", "m", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "n\[Theta]"}]]}], "+", 
                 RowBox[{"bz", " ", "b\[Theta]", " ", "k", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", "nz", "+", "n\[Theta]"}]]}], "+", 
                 RowBox[{"m", " ", 
                  SuperscriptBox[
                   RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{"m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"bz", " ", "k", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "nz"}], ")"}], " ", 
                  SuperscriptBox["r", "nz"]}], "+", 
                 RowBox[{"b\[Theta]", " ", "m", " ", "n\[Theta]", " ", 
                  SuperscriptBox["r", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "n\[Theta]"}]]}]}], ")"}], " ", 
               RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"b\[Theta]", " ", 
                  SuperscriptBox["r", "n\[Theta]"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["bz", "2"], " ", "nz", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]]}], "+", 
                    RowBox[{
                    SuperscriptBox["b\[Theta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"bz", " ", "k", " ", "m", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                    RowBox[{"b\[Theta]", " ", 
                    SuperscriptBox["r", "n\[Theta]"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
                    RowBox[{"b\[Theta]", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "n\[Theta]"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{"2", " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"bz", " ", "k", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "nz"}], ")"}], " ", 
                  SuperscriptBox["r", "nz"]}], "+", 
                 RowBox[{"b\[Theta]", " ", "m", " ", "n\[Theta]", " ", 
                  SuperscriptBox["r", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "n\[Theta]"}]]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"bz", " ", "k", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", "nz"}]]}], "+", 
                 RowBox[{"b\[Theta]", " ", "m", " ", 
                  SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"c", "[", "r", "]"}], "2"], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"bz", " ", "k", " ", 
                   SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                  RowBox[{"b\[Theta]", " ", "m", " ", 
                   SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"c", "[", "r", "]"}], "2"], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"bz", " ", "k", " ", 
                   SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                  RowBox[{"b\[Theta]", " ", "m", " ", 
                   SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"c", "[", "r", "]"}], "2"], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["bz", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "nz"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
               
               RowBox[{
                SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "+", 
              RowBox[{"2", " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"bz", " ", "k", " ", 
                   SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                  RowBox[{"b\[Theta]", " ", "m", " ", 
                   SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], " ", 
               RowBox[{"c", "[", "r", "]"}], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["c", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "+", 
              RowBox[{"r", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"bz", " ", "k", " ", 
                   SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                  RowBox[{"b\[Theta]", " ", "m", " ", 
                   SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"c", "[", "r", "]"}], "2"], " ", 
               RowBox[{
                SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "-", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "3"], " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["bz", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "nz"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
               
               RowBox[{
                SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "-", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["bz", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "nz"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", "nz"}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["m", "2"], " ", "r", " ", 
                  RowBox[{"c", "[", "r", "]"}], " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["c", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", "r", " ", 
                  SuperscriptBox[
                   RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                  RowBox[{
                   SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
               RowBox[{
                SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["m", "3"], " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["bz", "2"], " ", "m", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "nz"}], ")"}], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "nz"}]]}], "+", 
                 RowBox[{
                  SuperscriptBox["b\[Theta]", "2"], " ", "m", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "n\[Theta]"}]]}], "+", 
                 RowBox[{"bz", " ", "b\[Theta]", " ", "k", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", "nz", "+", "n\[Theta]"}]]}], "+", 
                 RowBox[{"m", " ", 
                  SuperscriptBox[
                   RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
                ")"}], " ", 
               RowBox[{
                SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "+", 
              RowBox[{"m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"bz", " ", "k", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", "nz"}]]}], "+", 
                 RowBox[{"b\[Theta]", " ", "m", " ", 
                  SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"b\[Theta]", " ", 
                  SuperscriptBox["r", "n\[Theta]"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["bz", "2"], " ", "nz", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]]}], "+", 
                    RowBox[{
                    SuperscriptBox["b\[Theta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"bz", " ", "k", " ", "m", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                    RowBox[{"b\[Theta]", " ", 
                    SuperscriptBox["r", "n\[Theta]"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
                    RowBox[{"b\[Theta]", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "n\[Theta]"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
                ")"}], " ", 
               RowBox[{
                SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "3"], " ", 
               RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["bz", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "nz"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
               
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
              RowBox[{
               SuperscriptBox["m", "3"], " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["bz", "2"], " ", "m", " ", "nz", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "nz"}], ")"}], " ", 
                  SuperscriptBox["r", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "nz"}]}]]}], "+", 
                 RowBox[{"bz", " ", "b\[Theta]", " ", "k", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "nz", "+", "n\[Theta]"}], ")"}], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"nz", "+", "n\[Theta]"}]]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["b\[Theta]", "2"], " ", "m", " ", 
                  "n\[Theta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
                  SuperscriptBox["r", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "n\[Theta]"}]}]]}], "+", 
                 RowBox[{"2", " ", "m", " ", 
                  RowBox[{"c", "[", "r", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["c", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{"m", " ", 
                  SuperscriptBox[
                   RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{
               RowBox[{"1", "/", "r"}], 
               RowBox[{"m", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"bz", " ", "k", " ", 
                   SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                  RowBox[{"b\[Theta]", " ", "m", " ", 
                   SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], " ", 
                RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"b\[Theta]", " ", 
                   SuperscriptBox["r", "n\[Theta]"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["bz", "2"], " ", "nz", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "nz"}], "+", "n\[Theta]"}], ")"}]}], 
                    "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"2", " ", "nz"}], "+", "n\[Theta]"}], ")"}], " ", 
                    
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["b\[Theta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "n\[Theta]"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["m", "2"], " ", "n\[Theta]"}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", "n\[Theta]"}]}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"2", " ", "r", " ", 
                   RowBox[{"c", "[", "r", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["c", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"bz", " ", "k", " ", "m", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                    RowBox[{"b\[Theta]", " ", 
                    SuperscriptBox["r", "n\[Theta]"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
                    RowBox[{"b\[Theta]", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "n\[Theta]"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
                  "+", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"bz", " ", "k", " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                    RowBox[{"b\[Theta]", " ", 
                    SuperscriptBox["r", "n\[Theta]"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", "n\[Theta]"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n\[Theta]"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"bz", " ", "k", " ", "m", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                    RowBox[{"b\[Theta]", " ", 
                    SuperscriptBox["r", "n\[Theta]"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n\[Theta]"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "n\[Theta]"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"b\[Theta]", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "n\[Theta]"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], "+", 
              RowBox[{"r", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"bz", " ", "k", " ", 
                   SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                  RowBox[{"b\[Theta]", " ", "m", " ", 
                   SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"c", "[", "r", "]"}], "2"], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[CapitalOmega]", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "-", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "3"], " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["bz", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "nz"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
               
               RowBox[{
                SuperscriptBox["\[CapitalOmega]", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"m", " ", 
            RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["m", "2"]}], "-", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"c", "[", "r", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"bz", " ", "k", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                    RowBox[{"b\[Theta]", " ", "m", " ", 
                    SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], 
              "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]]}], "+", 
                    RowBox[{
                    SuperscriptBox["b\[Theta]", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
             ")"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "b\[Theta]", " ", 
            SuperscriptBox["r", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n\[Theta]"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["bz", "2"]}], " ", "k", " ", "nz", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nz"}]}]]}], "+", 
                    RowBox[{"bz", " ", "b\[Theta]", " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "nz", "+", "n\[Theta]"}], ")"}], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"nz", "+", "n\[Theta]"}]]}], "-", 
                    RowBox[{
                    SuperscriptBox["b\[Theta]", "2"], " ", "k", " ", 
                    "n\[Theta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "n\[Theta]"}]}], ")"}], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "n\[Theta]"}]}]]}]}], ")"}], " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "-", 
                 RowBox[{"r", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["bz", "2"], " ", "k", " ", "nz", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nz"}]}]]}], "-", 
                    RowBox[{"bz", " ", "b\[Theta]", " ", "m", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"nz", "+", "n\[Theta]"}]]}], "+", 
                    RowBox[{
                    SuperscriptBox["b\[Theta]", "2"], " ", "k", " ", 
                    "n\[Theta]", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "n\[Theta]"}]}]]}]}], ")"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
              "+", 
              RowBox[{"bz", " ", 
               SuperscriptBox["r", "nz"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["bz", "3"], " ", "k", " ", "nz", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", 
                    RowBox[{"3", " ", "nz"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", " ", "nz"}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"4", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["bz", "2"], " ", "b\[Theta]", " ", "m", " ", 
                  "nz", " ", 
                  SuperscriptBox["r", 
                   RowBox[{
                    RowBox[{"2", " ", "nz"}], "+", "n\[Theta]"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", "nz"}], "+", "n\[Theta]"}], ")"}]}], 
                    "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", "nz"}], "+", "n\[Theta]"}], ")"}], " ", 
                    
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"bz", " ", 
                  SuperscriptBox["b\[Theta]", "2"], " ", "k", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", "nz", "+", 
                    RowBox[{"2", " ", "n\[Theta]"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nz"}], "+", 
                    RowBox[{"2", " ", "n\[Theta]"}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "nz"}], "+", 
                    RowBox[{"2", " ", "n\[Theta]"}]}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["b\[Theta]", "3"], " ", "m", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"3", " ", "n\[Theta]"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"nz", "+", 
                    RowBox[{"3", " ", "n\[Theta]"}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "nz", "+", 
                    RowBox[{"3", " ", "n\[Theta]"}]}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"b\[Theta]", " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"4", "+", "n\[Theta]"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
                  SuperscriptBox[
                   RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}]}], 
                ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"c", "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["c", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"bz", " ", 
                  SuperscriptBox["r", "nz"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"bz", " ", "k", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                    RowBox[{"b\[Theta]", " ", "m", " ", 
                    SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                 RowBox[{"k", " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", "+", 
                    RowBox[{"2", " ", "nz"}]}]]}], "-", 
                    RowBox[{
                    SuperscriptBox["b\[Theta]", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "n\[Theta]"}]]}], "-", 
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox[
                    RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
                 "-", 
                 RowBox[{"k", " ", 
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
                  SuperscriptBox[
                   RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[Sigma]", "[", "r", "]"}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{"m", " ", 
               SuperscriptBox["r", "3"], " ", 
               RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"bz", " ", "b\[Theta]", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", "nz", "+", "n\[Theta]"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["bz", "2"], " ", "k", " ", "m", " ", "nz", 
                    " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nz"}]}]]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["b\[Theta]", "2"], " ", "k", " ", "m", " ",
                     "n\[Theta]", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "n\[Theta]"}]}]]}], "+", 
                    RowBox[{"bz", " ", "b\[Theta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "nz", "+", "n\[Theta]"}], ")"}], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"nz", "+", "n\[Theta]"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"bz", " ", "b\[Theta]", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz", "+", "n\[Theta]"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{"r", " ", 
               SuperscriptBox[
                RowBox[{"c", "[", "r", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["b\[Theta]", "2"]}], " ", "k", " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "n\[Theta]"}]}]]}], "+", 
                    RowBox[{
                    SuperscriptBox["bz", "2"], " ", "k", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nz"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                    RowBox[{"bz", " ", "b\[Theta]", " ", "m", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"nz", "+", "n\[Theta]"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz", "+", "n\[Theta]"}], ")"}]}], "+", 
                    
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "nz", "+", "n\[Theta]"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                 RowBox[{"k", " ", 
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "4"], " ", 
                  SuperscriptBox[
                   RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
                 RowBox[{"bz", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", "nz"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"bz", " ", "k", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                    RowBox[{"b\[Theta]", " ", "m", " ", 
                    SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[CapitalSigma]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                 RowBox[{"k", " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", "+", 
                    RowBox[{"2", " ", "nz"}]}]]}], "-", 
                    RowBox[{
                    SuperscriptBox["b\[Theta]", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "n\[Theta]"}]}], ")"}], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "n\[Theta]"}]]}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "4"], " ", 
                    RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox[
                    RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
                   ")"}]}], "-", 
                 RowBox[{"k", " ", 
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Sigma]", "[", "r", "]"}], "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"c", "[", "r", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"bz", " ", "k", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                    RowBox[{"b\[Theta]", " ", "m", " ", 
                    SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], 
              "-", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]]}], "+", 
                    RowBox[{
                    SuperscriptBox["b\[Theta]", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
             ")"}]}], ")"}]}]}], ")"}]}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.5913618287048473`*^9, 3.5913618309931498`*^9}, {
  3.625505282808218*^9, 3.6255052865405912`*^9}}],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{{3.625501053144512*^9, 3.625501053607765*^9}, {
  3.625501106296204*^9, 3.6255011066953793`*^9}}],

Cell[BoxData[
 RowBox[{"S1", "=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"bz", " ", "k", " ", 
            SuperscriptBox["r", 
             RowBox[{"1", "+", "nz"}]]}], "+", 
           RowBox[{"b\[Theta]", " ", "m", " ", 
            SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], ")"}]}], 
   "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["m", "2"], "+", 
        RowBox[{
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"c", "[", "r", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"bz", " ", "k", " ", 
            SuperscriptBox["r", 
             RowBox[{"1", "+", "nz"}]]}], "+", 
           RowBox[{"b\[Theta]", " ", "m", " ", 
            SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", 
           RowBox[{
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["bz", "2"], " ", 
            SuperscriptBox["r", 
             RowBox[{"2", " ", "nz"}]]}], "+", 
           RowBox[{
            SuperscriptBox["b\[Theta]", "2"], " ", 
            SuperscriptBox["r", 
             RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.625501098752369*^9, 3.625501127356792*^9}, {
  3.625505409434436*^9, 3.625505410303499*^9}, {3.6255054437255583`*^9, 
  3.625505447284247*^9}}],

Cell[BoxData[
 RowBox[{"S0", "=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", " ", 
       SuperscriptBox["k", "2"], " ", "r", " ", 
       SuperscriptBox[
        RowBox[{"c", "[", "r", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"bz", " ", "k", " ", 
             SuperscriptBox["r", 
              RowBox[{"1", "+", "nz"}]]}], "+", 
            RowBox[{"b\[Theta]", " ", "m", " ", 
             SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox[
           RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
          RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m", "2"], "+", 
          RowBox[{
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["r", "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "r", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"bz", " ", "k", " ", 
              SuperscriptBox["r", 
               RowBox[{"1", "+", "nz"}]]}], "+", 
             RowBox[{"b\[Theta]", " ", "m", " ", 
              SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]]}], "+", 
             RowBox[{
              SuperscriptBox["b\[Theta]", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
      ")"}]}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["m", "2"], "+", 
        RowBox[{
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["bz", "2"], " ", "nz", " ", 
         SuperscriptBox["r", 
          RowBox[{"2", " ", "nz"}]]}], "+", 
        RowBox[{
         SuperscriptBox["b\[Theta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
         SuperscriptBox["r", 
          RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"bz", " ", "k", " ", 
            SuperscriptBox["r", 
             RowBox[{"1", "+", "nz"}]]}], "+", 
           RowBox[{"b\[Theta]", " ", "m", " ", 
            SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], ")"}], "/", 
    
    RowBox[{"(", 
     RowBox[{"r", " ", 
      RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", 
           RowBox[{
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"c", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"bz", " ", "k", " ", 
               SuperscriptBox["r", 
                RowBox[{"1", "+", "nz"}]]}], "+", 
              RowBox[{"b\[Theta]", " ", "m", " ", 
               SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m", "2"], "+", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["bz", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "nz"}]]}], "+", 
              RowBox[{
               SuperscriptBox["b\[Theta]", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
       ")"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["bz", "2"], " ", "m", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "nz"}]}], ")"}], " ", 
      SuperscriptBox["r", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "nz"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"b\[Theta]", " ", 
         SuperscriptBox["r", "n\[Theta]"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", 
           RowBox[{
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"bz", " ", "k", " ", 
            SuperscriptBox["r", 
             RowBox[{"1", "+", "nz"}]]}], "+", 
           RowBox[{"b\[Theta]", " ", "m", " ", 
            SuperscriptBox["r", "n\[Theta]"]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["m", "3"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], ")"}], "/", 
    
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", 
           RowBox[{
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"c", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"bz", " ", "k", " ", 
               SuperscriptBox["r", 
                RowBox[{"1", "+", "nz"}]]}], "+", 
              RowBox[{"b\[Theta]", " ", "m", " ", 
               SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m", "2"], "+", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["bz", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "nz"}]]}], "+", 
              RowBox[{
               SuperscriptBox["b\[Theta]", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
       ")"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"bz", " ", "b\[Theta]", " ", "m", " ", 
      SuperscriptBox["r", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "nz", "+", "n\[Theta]"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"bz", " ", 
         SuperscriptBox["r", "nz"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", 
           RowBox[{
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"bz", " ", "k", " ", 
            SuperscriptBox["r", 
             RowBox[{"1", "+", "nz"}]]}], "+", 
           RowBox[{"b\[Theta]", " ", "m", " ", 
            SuperscriptBox["r", "n\[Theta]"]}]}], ")"}]}], "-", 
        RowBox[{"k", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], ")"}], "/", 
    
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", 
           RowBox[{
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"c", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"bz", " ", "k", " ", 
               SuperscriptBox["r", 
                RowBox[{"1", "+", "nz"}]]}], "+", 
              RowBox[{"b\[Theta]", " ", "m", " ", 
               SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m", "2"], "+", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["bz", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "nz"}]]}], "+", 
              RowBox[{
               SuperscriptBox["b\[Theta]", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
       ")"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"bz", " ", "b\[Theta]", " ", "m", " ", "nz", " ", 
      SuperscriptBox["r", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "nz", "+", "n\[Theta]"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"bz", " ", 
         SuperscriptBox["r", "nz"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", 
           RowBox[{
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"bz", " ", "k", " ", 
            SuperscriptBox["r", 
             RowBox[{"1", "+", "nz"}]]}], "+", 
           RowBox[{"b\[Theta]", " ", "m", " ", 
            SuperscriptBox["r", "n\[Theta]"]}]}], ")"}]}], "-", 
        RowBox[{"k", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], ")"}], "/", 
    
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", 
           RowBox[{
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"c", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"bz", " ", "k", " ", 
               SuperscriptBox["r", 
                RowBox[{"1", "+", "nz"}]]}], "+", 
              RowBox[{"b\[Theta]", " ", "m", " ", 
               SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m", "2"], "+", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["bz", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "nz"}]]}], "+", 
              RowBox[{
               SuperscriptBox["b\[Theta]", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
       ")"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"bz", " ", "b\[Theta]", " ", "m", " ", "n\[Theta]", " ", 
      SuperscriptBox["r", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "nz", "+", "n\[Theta]"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"bz", " ", 
         SuperscriptBox["r", "nz"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", 
           RowBox[{
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"bz", " ", "k", " ", 
            SuperscriptBox["r", 
             RowBox[{"1", "+", "nz"}]]}], "+", 
           RowBox[{"b\[Theta]", " ", "m", " ", 
            SuperscriptBox["r", "n\[Theta]"]}]}], ")"}]}], "-", 
        RowBox[{"k", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], ")"}], "/", 
    
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", 
           RowBox[{
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"c", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"bz", " ", "k", " ", 
               SuperscriptBox["r", 
                RowBox[{"1", "+", "nz"}]]}], "+", 
              RowBox[{"b\[Theta]", " ", "m", " ", 
               SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m", "2"], "+", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["bz", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "nz"}]]}], "+", 
              RowBox[{
               SuperscriptBox["b\[Theta]", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
       ")"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"bz", " ", "b\[Theta]", " ", "k", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "nz", "+", "n\[Theta]"}], ")"}], " ", 
      SuperscriptBox["r", 
       RowBox[{"nz", "+", "n\[Theta]"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"b\[Theta]", " ", 
         SuperscriptBox["r", "n\[Theta]"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", 
           RowBox[{
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"bz", " ", "k", " ", 
            SuperscriptBox["r", 
             RowBox[{"1", "+", "nz"}]]}], "+", 
           RowBox[{"b\[Theta]", " ", "m", " ", 
            SuperscriptBox["r", "n\[Theta]"]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["m", "3"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], ")"}], "/", 
    
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m", "2"], "+", 
            RowBox[{
             SuperscriptBox["k", "2"], " ", 
             SuperscriptBox["r", "2"]}]}], ")"}]}], " ", 
         SuperscriptBox[
          RowBox[{"c", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"bz", " ", "k", " ", 
               SuperscriptBox["r", 
                RowBox[{"1", "+", "nz"}]]}], "+", 
              RowBox[{"b\[Theta]", " ", "m", " ", 
               SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m", "2"], "+", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["bz", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "nz"}]]}], "+", 
              RowBox[{
               SuperscriptBox["b\[Theta]", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
       ")"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", " ", 
      SuperscriptBox["b\[Theta]", "2"], " ", "k", " ", 
      SuperscriptBox["r", 
       RowBox[{"2", " ", "n\[Theta]"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"bz", " ", 
         SuperscriptBox["r", "nz"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", 
           RowBox[{
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"bz", " ", "k", " ", 
            SuperscriptBox["r", 
             RowBox[{"1", "+", "nz"}]]}], "+", 
           RowBox[{"b\[Theta]", " ", "m", " ", 
            SuperscriptBox["r", "n\[Theta]"]}]}], ")"}]}], "-", 
        RowBox[{"k", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], ")"}], "/", 
    
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m", "2"], "+", 
            RowBox[{
             SuperscriptBox["k", "2"], " ", 
             SuperscriptBox["r", "2"]}]}], ")"}]}], " ", 
         SuperscriptBox[
          RowBox[{"c", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"bz", " ", "k", " ", 
               SuperscriptBox["r", 
                RowBox[{"1", "+", "nz"}]]}], "+", 
              RowBox[{"b\[Theta]", " ", "m", " ", 
               SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m", "2"], "+", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["bz", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "nz"}]]}], "+", 
              RowBox[{
               SuperscriptBox["b\[Theta]", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
       ")"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", " ", 
      SuperscriptBox["b\[Theta]", "2"], " ", "k", " ", "n\[Theta]", " ", 
      SuperscriptBox["r", 
       RowBox[{"2", " ", "n\[Theta]"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"bz", " ", 
         SuperscriptBox["r", "nz"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", 
           RowBox[{
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"bz", " ", "k", " ", 
            SuperscriptBox["r", 
             RowBox[{"1", "+", "nz"}]]}], "+", 
           RowBox[{"b\[Theta]", " ", "m", " ", 
            SuperscriptBox["r", "n\[Theta]"]}]}], ")"}]}], "-", 
        RowBox[{"k", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], ")"}], "/", 
    
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m", "2"], "+", 
            RowBox[{
             SuperscriptBox["k", "2"], " ", 
             SuperscriptBox["r", "2"]}]}], ")"}]}], " ", 
         SuperscriptBox[
          RowBox[{"c", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"bz", " ", "k", " ", 
               SuperscriptBox["r", 
                RowBox[{"1", "+", "nz"}]]}], "+", 
              RowBox[{"b\[Theta]", " ", "m", " ", 
               SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m", "2"], "+", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["bz", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "nz"}]]}], "+", 
              RowBox[{
               SuperscriptBox["b\[Theta]", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
       ")"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", " ", "m", " ", "r", " ", 
      RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "b\[Theta]"}], " ", 
         SuperscriptBox["r", "n\[Theta]"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", 
           RowBox[{
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"bz", " ", "k", " ", 
            SuperscriptBox["r", 
             RowBox[{"1", "+", "nz"}]]}], "+", 
           RowBox[{"b\[Theta]", " ", "m", " ", 
            SuperscriptBox["r", "n\[Theta]"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m", "3"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
      RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m", "2"], "+", 
         RowBox[{
          SuperscriptBox["k", "2"], " ", 
          SuperscriptBox["r", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"c", "[", "r", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"bz", " ", "k", " ", 
             SuperscriptBox["r", 
              RowBox[{"1", "+", "nz"}]]}], "+", 
            RowBox[{"b\[Theta]", " ", "m", " ", 
             SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox[
           RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
          RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox[
        RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m", "2"], "+", 
            RowBox[{
             SuperscriptBox["k", "2"], " ", 
             SuperscriptBox["r", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["bz", "2"], " ", 
             SuperscriptBox["r", 
              RowBox[{"2", " ", "nz"}]]}], "+", 
            RowBox[{
             SuperscriptBox["b\[Theta]", "2"], " ", 
             SuperscriptBox["r", 
              RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox[
           RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
          RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], ")"}]}], 
   "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["m", "2"], "+", 
        RowBox[{
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "2"]}]}], ")"}], " ", 
      RowBox[{"c", "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"bz", " ", "k", " ", 
            SuperscriptBox["r", 
             RowBox[{"1", "+", "nz"}]]}], "+", 
           RowBox[{"b\[Theta]", " ", "m", " ", 
            SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["c", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m", "2"], "+", 
         RowBox[{
          SuperscriptBox["k", "2"], " ", 
          SuperscriptBox["r", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"c", "[", "r", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"bz", " ", "k", " ", 
             SuperscriptBox["r", 
              RowBox[{"1", "+", "nz"}]]}], "+", 
            RowBox[{"b\[Theta]", " ", "m", " ", 
             SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox[
           RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
          RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox[
        RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m", "2"], "+", 
            RowBox[{
             SuperscriptBox["k", "2"], " ", 
             SuperscriptBox["r", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["bz", "2"], " ", 
             SuperscriptBox["r", 
              RowBox[{"2", " ", "nz"}]]}], "+", 
            RowBox[{
             SuperscriptBox["b\[Theta]", "2"], " ", 
             SuperscriptBox["r", 
              RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox[
           RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
          RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], ")"}]}], 
   "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["m", "2"], "+", 
        RowBox[{
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"c", "[", "r", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"bz", " ", "k", " ", 
            SuperscriptBox["r", 
             RowBox[{"1", "+", "nz"}]]}], "+", 
           RowBox[{"b\[Theta]", " ", "m", " ", 
            SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"bz", " ", "k", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "nz"}], ")"}], " ", 
            SuperscriptBox["r", 
             RowBox[{"1", "+", "nz"}]]}], "+", 
           RowBox[{"b\[Theta]", " ", "m", " ", "n\[Theta]", " ", 
            SuperscriptBox["r", "n\[Theta]"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
           RowBox[{"r", " ", 
            RowBox[{
             SuperscriptBox["\[CapitalSigma]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "3"], " ", 
         RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
         RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
         RowBox[{
          SuperscriptBox["\[CapitalOmega]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"r", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m", "2"], "+", 
            RowBox[{
             SuperscriptBox["k", "2"], " ", 
             SuperscriptBox["r", "2"]}]}], ")"}]}], " ", 
         SuperscriptBox[
          RowBox[{"c", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"bz", " ", "k", " ", 
               SuperscriptBox["r", 
                RowBox[{"1", "+", "nz"}]]}], "+", 
              RowBox[{"b\[Theta]", " ", "m", " ", 
               SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m", "2"], "+", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["bz", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "nz"}]]}], "+", 
              RowBox[{
               SuperscriptBox["b\[Theta]", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
       ")"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["m", "2"], "+", 
        RowBox[{
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"c", "[", "r", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"bz", " ", "k", " ", 
            SuperscriptBox["r", 
             RowBox[{"1", "+", "nz"}]]}], "+", 
           RowBox[{"b\[Theta]", " ", "m", " ", 
            SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", 
           RowBox[{
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], " ", 
         RowBox[{"c", "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"bz", " ", "k", " ", 
               SuperscriptBox["r", 
                RowBox[{"1", "+", "nz"}]]}], "+", 
              RowBox[{"b\[Theta]", " ", "m", " ", 
               SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["c", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"c", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"bz", " ", "k", " ", 
               SuperscriptBox["r", 
                RowBox[{"1", "+", "nz"}]]}], "+", 
              RowBox[{"b\[Theta]", " ", "m", " ", 
               SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"bz", " ", "k", " ", 
               SuperscriptBox["r", 
                RowBox[{"1", "+", "nz"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "nz"}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "nz"}], ")"}], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
              RowBox[{"b\[Theta]", " ", "m", " ", 
               SuperscriptBox["r", "n\[Theta]"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", "n\[Theta]"}], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
              RowBox[{"r", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], " ", 
               RowBox[{
                SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
           
           RowBox[{"2", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m", "2"], "+", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}], " ", 
            RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["\[CapitalOmega]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["bz", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "nz"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "nz"}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "nz"}], ")"}], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["b\[Theta]", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "n\[Theta]"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "n\[Theta]"}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "n\[Theta]"}], ")"}], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"\[Sigma]", "[", "r", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
              RowBox[{"r", " ", 
               RowBox[{
                SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
           
           RowBox[{"2", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m", "2"], "+", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["bz", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "nz"}]]}], "+", 
              RowBox[{
               SuperscriptBox["b\[Theta]", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["\[CapitalOmega]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "3"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["\[CapitalOmega]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
       ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"r", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m", "2"], "+", 
            RowBox[{
             SuperscriptBox["k", "2"], " ", 
             SuperscriptBox["r", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"c", "[", "r", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"bz", " ", "k", " ", 
                SuperscriptBox["r", 
                 RowBox[{"1", "+", "nz"}]]}], "+", 
               RowBox[{"b\[Theta]", " ", "m", " ", 
                SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox[
              RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
             RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox[
           RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m", "2"], "+", 
               RowBox[{
                SuperscriptBox["k", "2"], " ", 
                SuperscriptBox["r", "2"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["bz", "2"], " ", 
                SuperscriptBox["r", 
                 RowBox[{"2", " ", "nz"}]]}], "+", 
               RowBox[{
                SuperscriptBox["b\[Theta]", "2"], " ", 
                SuperscriptBox["r", 
                 RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox[
              RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
             RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], ")"}],
        "2"]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"bz", " ", "m", " ", 
         SuperscriptBox["r", "nz"]}], "-", 
        RowBox[{"b\[Theta]", " ", "k", " ", 
         SuperscriptBox["r", 
          RowBox[{"1", "+", "n\[Theta]"}]]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", 
           RowBox[{
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"bz", " ", "m", " ", 
            SuperscriptBox["r", "nz"]}], "-", 
           RowBox[{"b\[Theta]", " ", "k", " ", 
            SuperscriptBox["r", 
             RowBox[{"1", "+", "n\[Theta]"}]]}]}], ")"}], " ", 
         RowBox[{"c", "[", "r", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"bz", " ", "k", " ", 
               SuperscriptBox["r", 
                RowBox[{"1", "+", "nz"}]]}], "+", 
              RowBox[{"b\[Theta]", " ", "m", " ", 
               SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["c", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"c", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "bz"}], " ", "b\[Theta]", " ", 
            RowBox[{"(", 
             RowBox[{"nz", "-", "n\[Theta]"}], ")"}], " ", 
            SuperscriptBox["r", 
             RowBox[{"nz", "+", "n\[Theta]"}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m", "2"], "+", 
               RowBox[{
                SuperscriptBox["k", "2"], " ", 
                SuperscriptBox["r", "2"]}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"bz", " ", "k", " ", 
                SuperscriptBox["r", 
                 RowBox[{"1", "+", "nz"}]]}], "+", 
               RowBox[{"b\[Theta]", " ", "m", " ", 
                SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "3"]}], "+", 
           RowBox[{
            SuperscriptBox["m", "5"], " ", 
            SuperscriptBox["r", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "b\[Theta]", " ", "k", " ", "m", " ", 
               
               SuperscriptBox["r", 
                RowBox[{"1", "+", "n\[Theta]"}]]}], "+", 
              RowBox[{"bz", " ", 
               SuperscriptBox["r", "nz"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"bz", " ", "k", " ", 
               SuperscriptBox["r", 
                RowBox[{"1", "+", "nz"}]]}], "+", 
              RowBox[{"b\[Theta]", " ", "m", " ", 
               SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["bz", "2"], " ", "k", " ", "m", " ", 
                   SuperscriptBox["r", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nz"}]}]], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["b\[Theta]", "2"], " ", "k", " ", "m", " ", 
                   
                   SuperscriptBox["r", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "n\[Theta]"}]}]], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n\[Theta]"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "n\[Theta]"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                  RowBox[{"bz", " ", "b\[Theta]", " ", 
                   SuperscriptBox["r", 
                    RowBox[{"nz", "+", "n\[Theta]"}]], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "nz", "+", "n\[Theta]"}], 
                    ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["k", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"nz", "+", "n\[Theta]"}], ")"}], " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}]}], ")"}]}], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
              RowBox[{"r", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["bz", "2"], " ", "k", " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nz"}]}]]}], "-", 
                 RowBox[{
                  SuperscriptBox["b\[Theta]", "2"], " ", "k", " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "n\[Theta]"}]}]]}], "+", 
                 RowBox[{"bz", " ", "b\[Theta]", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"nz", "+", "n\[Theta]"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "-", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{
                SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
           
           RowBox[{"2", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m", "2"], "+", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"bz", " ", "k", " ", 
                SuperscriptBox["r", 
                 RowBox[{"1", "+", "nz"}]]}], "+", 
               RowBox[{"b\[Theta]", " ", "m", " ", 
                SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"bz", " ", "m", " ", 
               SuperscriptBox["r", "nz"]}], "-", 
              RowBox[{"b\[Theta]", " ", "k", " ", 
               SuperscriptBox["r", 
                RowBox[{"1", "+", "n\[Theta]"}]]}]}], ")"}], " ", 
            RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["\[CapitalOmega]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"bz", " ", "b\[Theta]", " ", 
            RowBox[{"(", 
             RowBox[{"nz", "-", "n\[Theta]"}], ")"}], " ", 
            SuperscriptBox["r", 
             RowBox[{"nz", "+", "n\[Theta]"}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m", "2"], "+", 
               RowBox[{
                SuperscriptBox["k", "2"], " ", 
                SuperscriptBox["r", "2"]}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"bz", " ", "k", " ", 
               SuperscriptBox["r", 
                RowBox[{"1", "+", "nz"}]]}], "+", 
              RowBox[{"b\[Theta]", " ", "m", " ", 
               SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["bz", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "nz"}]]}], "+", 
              RowBox[{
               SuperscriptBox["b\[Theta]", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "+", 
           RowBox[{"bz", " ", 
            SuperscriptBox["m", "5"], " ", 
            SuperscriptBox["r", 
             RowBox[{"4", "+", "nz"}]], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["bz", "3"]}], " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"3", " ", "nz"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["b\[Theta]", "3"], " ", "k", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", 
                    RowBox[{"3", " ", "n\[Theta]"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "n\[Theta]"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", "n\[Theta]", " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["bz", "2"], " ", "b\[Theta]", " ", "k", " ", 
                  
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nz"}], "+", "n\[Theta]"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "nz", "+", "n\[Theta]"}], 
                    ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"nz", "+", "n\[Theta]"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
                 RowBox[{"bz", " ", 
                  SuperscriptBox["b\[Theta]", "2"], " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"nz", "+", 
                    RowBox[{"2", " ", "n\[Theta]"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "nz", "+", "n\[Theta]"}], 
                    ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz", "+", "n\[Theta]"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "-", 
              RowBox[{"r", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["bz", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "nz"}]]}], "+", 
                 RowBox[{
                  SuperscriptBox["b\[Theta]", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "bz"}], " ", "m", " ", 
                  SuperscriptBox["r", "nz"]}], "+", 
                 RowBox[{"b\[Theta]", " ", "k", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", "n\[Theta]"}]]}]}], ")"}], " ", 
               RowBox[{
                SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
           
           RowBox[{"2", " ", 
            SuperscriptBox["m", "4"], " ", 
            SuperscriptBox["r", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"bz", " ", "m", " ", 
               SuperscriptBox["r", "nz"]}], "-", 
              RowBox[{"b\[Theta]", " ", "k", " ", 
               SuperscriptBox["r", 
                RowBox[{"1", "+", "n\[Theta]"}]]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox["\[CapitalOmega]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
       ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"r", " ", 
      RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m", "2"], "+", 
            RowBox[{
             SuperscriptBox["k", "2"], " ", 
             SuperscriptBox["r", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"c", "[", "r", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"bz", " ", "k", " ", 
                SuperscriptBox["r", 
                 RowBox[{"1", "+", "nz"}]]}], "+", 
               RowBox[{"b\[Theta]", " ", "m", " ", 
                SuperscriptBox["r", "n\[Theta]"]}]}], ")"}], "2"], "-", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox[
              RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
             RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox[
           RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m", "2"], "+", 
               RowBox[{
                SuperscriptBox["k", "2"], " ", 
                SuperscriptBox["r", "2"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["bz", "2"], " ", 
                SuperscriptBox["r", 
                 RowBox[{"2", " ", "nz"}]]}], "+", 
               RowBox[{
                SuperscriptBox["b\[Theta]", "2"], " ", 
                SuperscriptBox["r", 
                 RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox[
              RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
             RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], ")"}],
        "2"]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.5913619200109367`*^9, 3.5913619269696302`*^9}, {
  3.625505450931555*^9, 3.625505452756328*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Below", " ", "are", " ", "the", " ", "coefficents", " ", "for", " ", 
    "the", " ", "strict", " ", "2", "D", " ", 
    RowBox[{
    "limit", " ", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
     "**", "**", "**", "**", "**", "**", "**", "**", "**"}]}], "******)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"A2strict2D", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["bz", "2"]}], " ", 
        SuperscriptBox["b\[Theta]", "2"], " ", 
        SuperscriptBox["r", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"nz", "+", "n\[Theta]"}], ")"}]}]]}], "+", 
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["bz", "2"], " ", 
           SuperscriptBox["r", 
            RowBox[{"2", " ", "nz"}]]}], "+", 
          RowBox[{
           SuperscriptBox["b\[Theta]", "2"], " ", 
           SuperscriptBox["r", 
            RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
        RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"c", "[", "r", "]"}], "2"], " ", 
        RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["b\[Theta]", "2"]}], " ", 
           SuperscriptBox["r", 
            RowBox[{"2", " ", "n\[Theta]"}]]}], "+", 
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], ")"}], 
     "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["bz", "2"], " ", 
          SuperscriptBox["r", 
           RowBox[{"2", " ", "nz"}]]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"c", "[", "r", "]"}], "2"], " ", 
          RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox[
           RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
          RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], ")"}]}]}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.6255013230082703`*^9, 3.6255013289445963`*^9}, {
  3.625505466359955*^9, 3.625505556050991*^9}, {3.625506937327971*^9, 
  3.6255069701375933`*^9}}],

Cell[BoxData[
 RowBox[{"A1strict2D", "=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["r", "2"], " ", 
      RowBox[{
       SuperscriptBox["K", "2"], "[", "r", "]"}], " ", 
      RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
      RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["bz", "2"], " ", 
         SuperscriptBox["r", 
          RowBox[{"2", " ", "nz"}]]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"c", "[", "r", "]"}], "2"], " ", 
         RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["bz", "2"]}], " ", 
         SuperscriptBox["r", 
          RowBox[{"2", " ", "nz"}]]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"c", "[", "r", "]"}], "2"], " ", 
         RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"\[CapitalOmega]", "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["bz", "4"], " ", 
         SuperscriptBox["b\[Theta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "n\[Theta]"}]}], ")"}], " ", 
         SuperscriptBox["r", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "nz"}], "+", "n\[Theta]"}], ")"}]}]]}], "+", 
        RowBox[{
         SuperscriptBox["r", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["bz", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "nz"}]}], ")"}], " ", 
            SuperscriptBox["r", 
             RowBox[{"2", " ", "nz"}]]}], "+", 
           RowBox[{
            SuperscriptBox["b\[Theta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "n\[Theta]"}]}], ")"}], " ", 
            SuperscriptBox["r", 
             RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "5"], " ", 
         RowBox[{"c", "[", "r", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "3"], " ", 
         RowBox[{
          SuperscriptBox["c", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["bz", "2"], " ", 
         SuperscriptBox["r", 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", "nz"}]}]], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["bz", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "nz"}]]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["b\[Theta]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "n\[Theta]"}]}], ")"}], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["bz", "2"], " ", 
            SuperscriptBox["r", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "nz"}]}]], " ", 
            RowBox[{
             SuperscriptBox["\[CapitalSigma]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"c", "[", "r", "]"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["b\[Theta]", "2"]}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "n\[Theta]"}]}], ")"}], " ", 
            SuperscriptBox["r", 
             RowBox[{"2", " ", "n\[Theta]"}]]}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], "+", 
              RowBox[{"3", " ", "r", " ", 
               RowBox[{
                SuperscriptBox["\[Sigma]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
           
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
              RowBox[{"r", " ", 
               RowBox[{
                SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["bz", "2"], " ", 
         SuperscriptBox["r", 
          RowBox[{"4", "+", 
           RowBox[{"2", " ", "nz"}]}]], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], "+", 
           RowBox[{"r", " ", 
            RowBox[{
             SuperscriptBox["\[CapitalOmega]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["bz", "4"], " ", 
         SuperscriptBox["r", 
          RowBox[{"2", "+", 
           RowBox[{"4", " ", "nz"}]}]], " ", 
         RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
         RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], "+", 
           RowBox[{"r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{
                SuperscriptBox["\[Sigma]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"c", "[", "r", "]"}], "2"], " ", 
         RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["bz", "2"], " ", 
            SuperscriptBox["b\[Theta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "n\[Theta]"}]}], ")"}], " ", 
            SuperscriptBox["r", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"nz", "+", "n\[Theta]"}], ")"}]}]]}], "+", 
           RowBox[{
            SuperscriptBox["r", "4"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], "+", 
              RowBox[{"r", " ", 
               RowBox[{
                SuperscriptBox["\[Sigma]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
           
           RowBox[{
            SuperscriptBox["r", "4"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "+", 
              RowBox[{"r", " ", 
               RowBox[{
                SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
           
           RowBox[{"2", " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["bz", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "nz"}]]}], "+", 
                 RowBox[{
                  SuperscriptBox["b\[Theta]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "n\[Theta]"}]}], ")"}], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["bz", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "nz"}]}]], " ", 
               RowBox[{
                SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
           
           RowBox[{
            SuperscriptBox["bz", "2"], " ", 
            SuperscriptBox["r", 
             RowBox[{"2", "+", 
              RowBox[{"2", " ", "nz"}]}]], " ", 
            RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], "+", 
              RowBox[{"r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", 
                  RowBox[{
                   SuperscriptBox["\[Sigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"2", " ", "r", " ", 
     RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["bz", "2"], " ", 
         SuperscriptBox["r", 
          RowBox[{"2", " ", "nz"}]]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"c", "[", "r", "]"}], "2"], " ", 
         RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], "2"], " ", 
     RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.625506978449901*^9, 3.625507022815247*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"A0strict2D", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       RowBox[{
        SuperscriptBox["K", "2"], "[", "r", "]"}], " ", 
       RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
       RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["r", "4"], " ", 
          SuperscriptBox[
           RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"\[CapitalOmega]", "[", "r", "]"}], "2"]}], "-", 
         RowBox[{"r", " ", 
          RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"c", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], "2"], 
          " ", 
          RowBox[{"\[CapitalOmega]", "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Sigma]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox[
           RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["bz", "2"], " ", 
             SuperscriptBox["r", 
              RowBox[{"2", " ", "nz"}]]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"c", "[", "r", "]"}], "2"], " ", 
             RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
          RowBox[{"\[CapitalOmega]", "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], "+", 
            RowBox[{"r", " ", 
             RowBox[{
              SuperscriptBox["\[Sigma]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox[
           RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"\[CapitalOmega]", "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["bz", "2"]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "nz"}], ")"}], " ", 
                SuperscriptBox["r", 
                 RowBox[{"2", " ", "nz"}]]}], "+", 
               RowBox[{
                SuperscriptBox["b\[Theta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
                SuperscriptBox["r", 
                 RowBox[{"2", " ", "n\[Theta]"}]]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "-", 
               RowBox[{"2", " ", "r", " ", 
                RowBox[{"c", "[", "r", "]"}], " ", 
                RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["c", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
            RowBox[{"r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["bz", "2"], " ", 
                SuperscriptBox["r", 
                 RowBox[{"2", " ", "nz"}]]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["\[CapitalOmega]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["bz", "2"], " ", 
             SuperscriptBox["r", 
              RowBox[{"2", " ", "nz"}]]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"c", "[", "r", "]"}], "2"], " ", 
             RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["bz", "2"]}], " ", 
             SuperscriptBox["r", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "nz"}]}]], " ", 
             RowBox[{"\[CapitalOmega]", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[CapitalSigma]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"c", "[", "r", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], "+", 
               RowBox[{"r", " ", 
                RowBox[{
                 SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["bz", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "nz"}], ")"}], " ", 
                   SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]]}], "+", 
                  RowBox[{
                   SuperscriptBox["b\[Theta]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
                   SuperscriptBox["r", 
                    RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}], " ", 
                RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["bz", "2"], " ", 
                SuperscriptBox["r", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "nz"}]}]], " ", 
                RowBox[{
                 SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"\[CapitalOmega]", "[", "r", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["r", "6"], " ", 
          SuperscriptBox[
           RowBox[{"\[Sigma]", "[", "r", "]"}], "7"], " ", 
          SuperscriptBox[
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "4"], " ", 
          RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["bz", "2"], " ", 
          SuperscriptBox["r", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "nz"}]}]], " ", 
          RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["bz", "2"], " ", 
             SuperscriptBox["r", 
              RowBox[{"2", " ", "nz"}]]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"c", "[", "r", "]"}], "2"], " ", 
             RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
          RowBox[{"\[CapitalOmega]", "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["bz", "2"], " ", "nz", " ", 
             SuperscriptBox["r", 
              RowBox[{"2", " ", "nz"}]]}], "+", 
            RowBox[{
             SuperscriptBox["b\[Theta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
             SuperscriptBox["r", 
              RowBox[{"2", " ", "n\[Theta]"}]]}], "+", 
            RowBox[{"r", " ", 
             SuperscriptBox[
              RowBox[{"c", "[", "r", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["\[CapitalSigma]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[Sigma]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], "-", 
            RowBox[{
             SuperscriptBox["\[CapitalOmega]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["bz", "2"], " ", 
             SuperscriptBox["r", 
              RowBox[{"2", " ", "nz"}]]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"c", "[", "r", "]"}], "2"], " ", 
             RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
          RowBox[{"\[CapitalOmega]", "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["r", "3"]}], " ", 
             SuperscriptBox[
              RowBox[{"c", "[", "r", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "3"], " ", 
             RowBox[{
              SuperscriptBox["\[Sigma]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], "+", 
               RowBox[{"r", " ", 
                RowBox[{
                 SuperscriptBox["\[Sigma]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["bz", "2"], " ", 
             SuperscriptBox["r", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "nz"}]}]], " ", 
             RowBox[{
              SuperscriptBox["\[CapitalSigma]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["bz", "2"], " ", "nz", " ", 
                SuperscriptBox["r", 
                 RowBox[{"2", " ", "nz"}]]}], "+", 
               RowBox[{
                SuperscriptBox["b\[Theta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
                SuperscriptBox["r", 
                 RowBox[{"2", " ", "n\[Theta]"}]]}], "+", 
               RowBox[{"r", " ", 
                SuperscriptBox[
                 RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                RowBox[{
                 SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["bz", "4"], " ", 
                SuperscriptBox["nz", "2"], " ", 
                SuperscriptBox["r", 
                 RowBox[{"4", " ", "nz"}]]}], "+", 
               RowBox[{
                SuperscriptBox["b\[Theta]", "4"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "n\[Theta]"}], ")"}], "2"], " ", 
                SuperscriptBox["r", 
                 RowBox[{"4", " ", "n\[Theta]"}]]}], "+", 
               RowBox[{
                SuperscriptBox["bz", "2"], " ", 
                SuperscriptBox["b\[Theta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  SuperscriptBox["m", "2"], "+", 
                  RowBox[{"2", " ", "nz", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "n\[Theta]"}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["r", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"nz", "+", "n\[Theta]"}], ")"}]}]]}], "+", 
               RowBox[{"r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["bz", "2"], " ", "nz", " ", 
                   SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]]}], "+", 
                  RowBox[{
                   SuperscriptBox["b\[Theta]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
                   SuperscriptBox["r", 
                    RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                RowBox[{
                 SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["b\[Theta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["m", "2"]}], ")"}], " ", 
                SuperscriptBox["r", 
                 RowBox[{"2", " ", "n\[Theta]"}]], " ", 
                SuperscriptBox[
                 RowBox[{"c", "[", "r", "]"}], "2"]}], "+", 
               RowBox[{
                SuperscriptBox["bz", "2"], " ", 
                SuperscriptBox["r", 
                 RowBox[{"3", "+", 
                  RowBox[{"2", " ", "nz"}]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], "+", 
                  RowBox[{"r", " ", 
                   RowBox[{
                    SuperscriptBox["\[Sigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "4"], " ", 
          SuperscriptBox[
           RowBox[{"\[Sigma]", "[", "r", "]"}], "5"], " ", 
          SuperscriptBox[
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
          RowBox[{"\[CapitalOmega]", "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"c", "[", "r", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"c", "[", "r", "]"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["m", "2"], " ", 
                RowBox[{"c", "[", "r", "]"}]}], "-", 
               RowBox[{"2", " ", "r", " ", 
                RowBox[{
                 SuperscriptBox["c", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
            RowBox[{"r", " ", 
             RowBox[{
              SuperscriptBox["\[CapitalSigma]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["bz", "2"], " ", "nz", " ", 
                SuperscriptBox["r", 
                 RowBox[{"2", " ", "nz"}]]}], "+", 
               RowBox[{
                SuperscriptBox["b\[Theta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
                SuperscriptBox["r", 
                 RowBox[{"2", " ", "n\[Theta]"}]]}], "+", 
               RowBox[{"r", " ", 
                SuperscriptBox[
                 RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                RowBox[{
                 SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["bz", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["m", "2"]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["nz", "2"]}]}], ")"}], " ", 
                SuperscriptBox["r", 
                 RowBox[{"2", " ", "nz"}]]}], "+", 
               RowBox[{
                SuperscriptBox["b\[Theta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["m", "2"], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["n\[Theta]", "2"]}]}], ")"}], " ", 
                SuperscriptBox["r", 
                 RowBox[{"2", " ", "n\[Theta]"}]]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"c", "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["c", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "-", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                RowBox[{
                 SuperscriptBox["\[CapitalSigma]", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox[
           RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
          RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
          RowBox[{"\[CapitalOmega]", "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"c", "[", "r", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["m", "2"]}], ")"}]}], " ", 
                SuperscriptBox[
                 RowBox[{"c", "[", "r", "]"}], "2"]}], "+", 
               RowBox[{
                SuperscriptBox["r", "3"], " ", 
                RowBox[{
                 SuperscriptBox["\[Sigma]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], "+", 
                  RowBox[{"r", " ", 
                   RowBox[{
                    SuperscriptBox["\[Sigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
              ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["bz", "2"], " ", 
             SuperscriptBox["r", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "nz"}]}]], " ", 
             RowBox[{
              SuperscriptBox["\[CapitalSigma]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["bz", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "nz"}], ")"}], " ", 
                SuperscriptBox["r", 
                 RowBox[{"2", " ", "nz"}]]}], "+", 
               RowBox[{
                SuperscriptBox["b\[Theta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
                SuperscriptBox["r", 
                 RowBox[{"2", " ", "n\[Theta]"}]]}], "+", 
               RowBox[{"r", " ", 
                SuperscriptBox[
                 RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                RowBox[{
                 SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["bz", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    SuperscriptBox["m", "2"], "+", 
                    SuperscriptBox["nz", "2"]}], ")"}], " ", 
                   SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]]}], "+", 
                  RowBox[{
                   SuperscriptBox["b\[Theta]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    SuperscriptBox["m", "2"], "+", "n\[Theta]", "+", 
                    SuperscriptBox["n\[Theta]", "2"]}], ")"}], " ", 
                   SuperscriptBox["r", 
                    RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"c", "[", "r", "]"}], "2"]}], "-", 
               RowBox[{"2", " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["bz", "2"], " ", "nz", " ", 
                   SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]]}], "+", 
                  RowBox[{
                   SuperscriptBox["b\[Theta]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
                   SuperscriptBox["r", 
                    RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}], " ", 
                RowBox[{"c", "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["c", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["bz", "2"], " ", 
                SuperscriptBox["r", 
                 RowBox[{"3", "+", 
                  RowBox[{"2", " ", "nz"}]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], "+", 
                  RowBox[{"r", " ", 
                   RowBox[{
                    SuperscriptBox["\[Sigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"r", " ", 
                SuperscriptBox[
                 RowBox[{"c", "[", "r", "]"}], "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                  RowBox[{"r", " ", 
                   RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{
             RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["bz", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  SuperscriptBox["m", "2"], "+", 
                  SuperscriptBox["nz", "2"]}], ")"}], " ", 
                SuperscriptBox["r", 
                 RowBox[{"4", " ", "nz"}]]}], "+", 
               RowBox[{
                SuperscriptBox["b\[Theta]", "4"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "n\[Theta]"}], ")"}], "2"], " ", 
                SuperscriptBox["r", 
                 RowBox[{"4", " ", "n\[Theta]"}]]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["bz", "2"], " ", 
                SuperscriptBox["b\[Theta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  SuperscriptBox["m", "2"], "+", "n\[Theta]", "+", 
                  SuperscriptBox["n\[Theta]", "2"]}], ")"}], " ", 
                SuperscriptBox["r", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"nz", "+", "n\[Theta]"}], ")"}]}]]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["bz", "2"], " ", 
                SuperscriptBox["r", 
                 RowBox[{"2", "+", 
                  RowBox[{"2", " ", "nz"}]}]], " ", 
                RowBox[{"c", "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["c", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "-", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"c", "[", "r", "]"}], "4"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
               RowBox[{
                SuperscriptBox["bz", "2"], " ", 
                SuperscriptBox["r", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "nz"}]}]], " ", 
                SuperscriptBox[
                 RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"2", " ", "nz"}]}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                  RowBox[{"r", " ", 
                   RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["r", "4"], " ", 
          SuperscriptBox[
           RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "r"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["bz", "2"], " ", 
                SuperscriptBox["r", 
                 RowBox[{"2", " ", "nz"}]]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                SuperscriptBox["K", "2"], ")"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"\[CapitalOmega]", "[", "r", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["bz", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "nz"}], ")"}], " ", 
                SuperscriptBox["r", 
                 RowBox[{"2", " ", "nz"}]]}], "+", 
               RowBox[{
                SuperscriptBox["b\[Theta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
                SuperscriptBox["r", 
                 RowBox[{"2", " ", "n\[Theta]"}]]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "+", 
                  RowBox[{"r", " ", 
                   RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"2", " ", "r", " ", 
             RowBox[{"\[CapitalOmega]", "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["bz", "2"], " ", "nz", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]]}], "+", 
                   RowBox[{
                    SuperscriptBox["b\[Theta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "n\[Theta]"}]]}], "-", 
                   RowBox[{"2", " ", "r", " ", 
                    RowBox[{"c", "[", "r", "]"}], " ", 
                    RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["c", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
                " ", 
                RowBox[{
                 SuperscriptBox["\[Sigma]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["bz", "2"], " ", "nz", " ", 
                SuperscriptBox["r", 
                 RowBox[{"2", " ", "nz"}]], " ", 
                RowBox[{
                 SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"r", " ", 
                SuperscriptBox[
                 RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Sigma]", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["bz", "2"], " ", 
                SuperscriptBox["r", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "nz"}]}]], " ", 
                RowBox[{
                 SuperscriptBox["\[CapitalOmega]", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox[
           RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
          RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["bz", "4"], " ", 
             SuperscriptBox["r", 
              RowBox[{"2", "+", 
               RowBox[{"4", " ", "nz"}]}]], " ", 
             RowBox[{"\[CapitalOmega]", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[CapitalSigma]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[CapitalOmega]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"c", "[", "r", "]"}], "4"], " ", 
             SuperscriptBox[
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{"\[CapitalOmega]", "[", "r", "]"}], "2"]}], "-", 
               RowBox[{"r", " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   SuperscriptBox["K", "2"], ")"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"2", " ", "r", " ", 
                RowBox[{"\[CapitalOmega]", "[", "r", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   RowBox[{
                    SuperscriptBox["\[Sigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                  RowBox[{"r", " ", 
                   RowBox[{
                    SuperscriptBox["\[Sigma]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["bz", "2"], " ", 
             SuperscriptBox["r", 
              RowBox[{"2", " ", "nz"}]], " ", 
             RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["bz", "2"]}], " ", 
                SuperscriptBox["r", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "nz"}]}]], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   SuperscriptBox["K", "2"], ")"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{"\[CapitalOmega]", "[", "r", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["bz", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}], " ", 
                   SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]]}], "+", 
                  RowBox[{
                   SuperscriptBox["b\[Theta]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
                   SuperscriptBox["r", 
                    RowBox[{"2", " ", "n\[Theta]"}]]}], "+", 
                  RowBox[{"r", " ", 
                   SuperscriptBox[
                    RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                   RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
               "+", 
               RowBox[{"2", " ", "r", " ", 
                RowBox[{"\[CapitalOmega]", "[", "r", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{
                    SuperscriptBox["\[Sigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]]}], "+", 
                    RowBox[{"r", " ", 
                    SuperscriptBox[
                    RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
                  "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["bz", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]]}], "+", 
                    RowBox[{
                    SuperscriptBox["b\[Theta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "n\[Theta]"}]]}], "+", 
                    RowBox[{"r", " ", 
                    SuperscriptBox[
                    RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["bz", "2"], " ", 
                   SuperscriptBox["r", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nz"}]}]], " ", 
                   RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"c", "[", "r", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "r", " ", 
                SuperscriptBox[
                 RowBox[{"c", "[", "r", "]"}], "3"], " ", 
                RowBox[{"\[CapitalOmega]", "[", "r", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[CapitalOmega]", "[", "r", "]"}], "+", 
                  RowBox[{"r", " ", 
                   RowBox[{
                    SuperscriptBox["\[Sigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["bz", "2"], " ", 
                SuperscriptBox["r", 
                 RowBox[{"2", "+", 
                  RowBox[{"2", " ", "nz"}]}]], " ", 
                RowBox[{"\[CapitalOmega]", "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["c", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["\[Sigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "-", 
                  RowBox[{
                   SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"c", "[", "r", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["bz", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]]}], "+", 
                    RowBox[{
                    SuperscriptBox["b\[Theta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"\[CapitalOmega]", "[", "r", "]"}], "2"]}], "-", 
                  RowBox[{
                   SuperscriptBox["bz", "2"], " ", 
                   SuperscriptBox["r", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nz"}]}]], " ", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    SuperscriptBox["K", "2"], ")"}], "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                  RowBox[{"r", " ", 
                   RowBox[{"\[CapitalOmega]", "[", "r", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["bz", "2"]}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]]}], "+", 
                    RowBox[{
                    SuperscriptBox["b\[Theta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Sigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["\[Sigma]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "+", 
                    RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["bz", "2"], " ", 
          SuperscriptBox["r", 
           RowBox[{"2", " ", "nz"}]]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"c", "[", "r", "]"}], "2"], " ", 
          RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox[
           RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
          RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"\[CapitalOmega]", "[", "r", "]"}], "2"]}], ")"}]}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.6255070136911383`*^9, 3.625507056500938*^9}, {
  3.625507090356573*^9, 3.625507090933957*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"S1strict2D", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
      RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], 
     RowBox[{
      RowBox[{
       SuperscriptBox["bz", "2"], " ", 
       SuperscriptBox["r", 
        RowBox[{"2", " ", "nz"}]]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"c", "[", "r", "]"}], "2"], " ", 
       RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox[
        RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
       RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}]]}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.625507127166381*^9, 3.6255071532143183`*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"S0strict2D", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox[
           RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
          RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], "+", 
         RowBox[{"r", " ", 
          RowBox[{"c", "[", "r", "]"}], " ", 
          RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["c", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"c", "[", "r", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Sigma]", "[", "r", "]"}], "+", 
            RowBox[{"\[CapitalOmega]", "[", "r", "]"}], "+", 
            RowBox[{"r", " ", 
             RowBox[{
              SuperscriptBox["\[Sigma]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["bz", "2"], " ", "nz", " ", 
             SuperscriptBox["r", 
              RowBox[{"2", " ", "nz"}]]}], "+", 
            RowBox[{
             SuperscriptBox["b\[Theta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
             SuperscriptBox["r", 
              RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"c", "[", "r", "]"}], "2"]}], "-", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["bz", "2"]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "nz"}], ")"}], " ", 
                SuperscriptBox["r", 
                 RowBox[{"2", " ", "nz"}]]}], "+", 
               RowBox[{
                SuperscriptBox["b\[Theta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
                SuperscriptBox["r", 
                 RowBox[{"2", " ", "n\[Theta]"}]]}]}], ")"}], " ", 
             RowBox[{"\[Sigma]", "[", "r", "]"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["bz", "2"], " ", 
             SuperscriptBox["r", 
              RowBox[{"2", " ", "nz"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalOmega]", "[", "r", "]"}], "+", 
               RowBox[{"r", " ", 
                RowBox[{
                 SuperscriptBox["\[Sigma]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["bz", "4"], " ", 
       SuperscriptBox["r", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "nz"}]}]], " ", 
       RowBox[{
        SuperscriptBox["\[CapitalSigma]", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["bz", "2"], " ", 
       SuperscriptBox["r", 
        RowBox[{"2", " ", "nz"}]], " ", 
       RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["bz", "2"], " ", "nz", " ", 
          SuperscriptBox["r", 
           RowBox[{"2", " ", "nz"}]]}], "+", 
         RowBox[{
          SuperscriptBox["b\[Theta]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "n\[Theta]"}], ")"}], " ", 
          SuperscriptBox["r", 
           RowBox[{"2", " ", "n\[Theta]"}]]}], "-", 
         RowBox[{"r", " ", 
          SuperscriptBox[
           RowBox[{"c", "[", "r", "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["\[CapitalSigma]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], ")"}], 
    "/", 
    RowBox[{"(", 
     RowBox[{"r", " ", 
      RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["bz", "2"], " ", 
          SuperscriptBox["r", 
           RowBox[{"2", " ", "nz"}]]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"c", "[", "r", "]"}], "2"], " ", 
          RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox[
           RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
          RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], "2"]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.625507097877996*^9, 3.625507120951009*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"end", " ", "of", " ", "file"}], "*)"}], " "}]], "Input",
 CellChangeTimes->{{3.625506948869211*^9, 3.625506977174149*^9}}],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.62550716049267*^9}]
},
WindowSize->{832, 813},
WindowMargins->{{6, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
FrontEndVersion->"8.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (October 5, \
2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 5167, 104, 443, "Input"],
Cell[5727, 126, 4295, 122, 114, "Input"],
Cell[10025, 250, 145, 2, 27, "Input"],
Cell[10173, 254, 104771, 2725, 1991, "Input"],
Cell[114947, 2981, 394186, 9474, 6933, "Input"],
Cell[509136, 12457, 162, 2, 43, "Input"],
Cell[509301, 12461, 2981, 87, 77, "Input"],
Cell[512285, 12550, 70217, 1872, 1388, "Input"],
Cell[582505, 14424, 2821, 77, 129, "Input"],
Cell[585329, 14503, 12059, 312, 208, "Input"],
Cell[597391, 14817, 45264, 1062, 806, "Input"],
Cell[642658, 15881, 857, 25, 73, "Input"],
Cell[643518, 15908, 5290, 143, 145, "Input"],
Cell[648811, 16053, 221, 4, 58, "Input"],
Cell[649035, 16059, 86, 1, 43, "Input"]
}
]
*)

(* End of internal cache information *)

